Maastricht University at AMIYA: Adapting LLMs for Dialectal Arabic using Fine-tuning and MBR Decoding

Large Language Models (LLMs) are becoming increasingly multilingual, supporting hundreds of languages, especially high resource ones. Unfortunately, Dialect variations are still underrepresented due to limited data and linguistic variation. In this work, we adapt a pre-trained LLM to improve dialectal performance. Specifically, we use Low Rank Adaptation (LoRA) fine-tuning on monolingual and English Dialect parallel data, adapter merging and dialect-aware MBR decoding to improve dialectal fidelity generation and translation. Experiments on Syrian, Moroccan, and Saudi Arabic show that merging and MBR improve dialectal fidelity while preserving semantic accuracy. This combination provides a compact and effective framework for robust dialectal Arabic generation.

==> AMIYAmaastricht/eval/evalQasida.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "d01f40a2-833b-4abe-8716-9749f22e0294",
   "metadata": {},
   "source": [
    "# Preprocess"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "0f15c3bb-2d1c-4dd1-9d2d-d74af0bfd28d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdin",
     "output_type": "stream",
     "text": [
      "Please enter your private HuggingFace token once again:  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\n"
     ]
    }
   ],
   "source": [
    "hf_token = input(\"Please enter your private HuggingFace token once again: \")\n",
    "with open(\"tokens.py\", 'w') as f:\n",
    "    f.write(f'HF_TOKEN=\"{hf_token}\"\\n')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "93d5be38-96fd-41ce-8b4c-bb58ed17e533",
   "metadata": {},
   "source": [
    "# Customizing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "f0df1070-cdff-4f1d-81f7-0fe270ef6a6a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "True\n"
     ]
    }
   ],
   "source": [
    "import json\n",
    "import os\n",
    "\n",
    "llmSyria = {\n",
    "    \"load_model_type\": \"gated-pipeline\",\n",
    "    \"hf_name\": \"llama_with_adapter\",\n",
    "    \"prefixes\": {\n",
    "    }\n",
    "}\n",
    "with open(\"llama_with_adapter.json\", 'w') as f:\n",
    "    json.dump(llmSyria, f, indent=4, ensure_ascii=False)\n",
    "print(os.path.exists(\"llama_with_adapter.json\"))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "400e9732-d2ff-4113-8bad-67fedeb3fc14",
   "metadata": {},
   "source": [
    "# Running AL-QASIDA"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3fe59d67-8d05-4e5b-8e3f-822cc2f3b30e",
   "metadata": {},
   "outputs": [],
   "source": [
    "!python3 evaluator.py --data-dir ../data_processing/data --llm llama_with_adapter --dialects syr --use_config llama_with_adapter.json"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0ec5421d-6555-4204-9de2-eec57d01c180",
   "metadata": {},
   "outputs": [],
   "source": [
    "!python3 evaluator.py \\\n",
    "  --data-dir ../data_processing/data \\\n",
    "  --llm llama_with_adapter \\\n",
    "  --use_config llama_with_adapter.json \\\n",
    "  --task mt \\\n",
    "  --dialects eng-sau\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> AMIYAmaastricht/eval/evaluator.py <==
"""
This is the primary file to run the AL-QASIDA evaluation.
See README for example commands.
"""
from tqdm import tqdm

import numpy as np
import pandas as pd 
import torch
from tqdm import tqdm 
from transformers import(
    AutoTokenizer, 
    AutoModelForCausalLM, 
    AutoModelForSequenceClassification,
    pipeline 
) 
from evaluate import load
import torch
import numpy as np
import evaluate

import fasttext
from huggingface_hub import hf_hub_download
from sacrebleu.metrics import BLEU, CHRF

import os, glob, argparse, json
import pickle as pkl 
import pdb  
from typing import List

from tokens import HF_TOKEN
import jais 
from data_organizers import InDataOrganizer, OutDataOrganizer
from maps import (
    DIALECTS, 
    COUNTRY2DIALECT, 
    DIALECT2COUNTRY, 
    COUNTRY2MACRO_DIALECT, 
    MICROLANGUAGE_MAP, 
    TASK2DIALECTS
)

SUPPORTED_MODELS = ["jais", "acegpt", "silma", "llama", "llama-base"]
MOD2HF_NAME = {
    "jais": "core42/jais-13b",
    "silma": "silma-ai/SILMA-9B-Instruct-v1.0",
    "acegpt": "FreedomIntelligence/AceGPT-7B-chat",
    "llama": "meta-llama/Meta-Llama-3.1-8B-Instruct",
    "llama-base": "meta-llama/Meta-Llama-3.1-8B", 
    "aldi": "AMR-KELEG/Sentence-ALDi", 
    "nadi": "AMR-KELEG/NADI2024-baseline",
    "llama_with_adapter": "llama_with_adapter",

} 
TASK2ABBREV = {
    "monolingual": "mono",
    "crosslingual": "xling",
    "mt": "bi"
}
NSHOT2JSON = {
    5: "5shot_prefixes.json"
}
TASK2NSHOT_SUFFIX = {
    "monolingual": "\nA: "
}
GENERATION_LIMIT = 32
DEVICE = "cuda" if torch.cuda.is_available() else "cpu"

fT_model_path = hf_hub_download(
    repo_id="facebook/fasttext-language-identification", 
    filename="model.bin"
)
print(f"fastText model stored in {fT_model_path}")

def _sacre_bleu_score(labels, generations, scorer):
    hyps, refs = [], [[]]
    for l, g in zip(labels, generations):
        l, g = l.strip(), g.strip()
        refs[0].append(l)
        hyps.append(g)

    if hyps == [] and refs == [[]]:
        return None
    return scorer.corpus_score(hyps, refs)

def spbleu_corpus_score(labels: List[str], generations: List[str]):
    """SentencePiece BLEU score, as implemented in sacrebleu."""
    spbleu = BLEU(tokenize="flores200")
    result = _sacre_bleu_score(labels, generations, spbleu)
    return {"SpBLEU_corpus_score": result.score / 100 if result else None}

def chrf_corpus_score(labels: List[str], generations: List[str]):
    """chrF2 score, as implemented in sacrebleu."""
    chrf = CHRF()
    result = _sacre_bleu_score(labels, generations, chrf)
    return {"ChrF_corpus_score": result.score / 100 if result else None}

class BaseEvaluator():
    def __init__(self, llm_type, dialect, target_lang='ara', config=None):

        self.config = config 
        self.llm_type = llm_type 
        self.chrf = CHRF(word_order=2)


        if self.config:
            self.hf_model_id = self.config['hf_name']
        else:
            self.hf_model_id = MOD2HF_NAME[self.llm_type]        
        self.llm, self.llm_tokenizer = self.llm_type2llm(llm_type)
        self.run_llm = self.get_run_llm(llm_type)
        self.aldi_model, self.aldi_tokenizer = self.load_aldi() 
        self.nadi_model, self.nadi_tokenizer = self.load_nadi()
        self.lid_model = self.load_lid() 
        self.dialect = dialect
        self.target_lang = target_lang 

    
    def llm_type2llm(self, llm_type): 
        load_type = llm_type  # default

        if self.config:
            load_type = self.config.get("load_model_type", "ungated-pipeline")
            if load_type == "non-pipeline":
                return self.load_non_pipeline()
            elif load_type == "ungated-pipeline":
                return self.load_ungated_pipeline()
            elif load_type == "gated-pipeline":
                return self.load_gated_pipeline()
                
        if load_type == "jais":
            return self.load_non_pipeline()
        elif load_type in ["silma", "acegpt"]:
            return self.load_ungated_pipeline(load_type)
        elif load_type.startswith("llama"):
            return self.load_gated_pipeline()
        elif load_type in ["ungated-pipeline", "gated-pipeline"]:
            # fallback for custom configs
            if load_type == "gated-pipeline":
                return self.load_gated_pipeline()
            else:
                return self.load_ungated_pipeline()
        else:
            raise NotImplementedError(
                f"{llm_type} not recognized and no config specified"
            )

        
    def get_run_llm(self, llm_type):
        # If a config is provided, always use it
        if self.config:
            load_type = self.config.get("load_model_type", "ungated-pipeline")
            if load_type in ["gated-pipeline", "ungated-pipeline"]:
                return self.run_hf_pipeline
            elif load_type == "non-pipeline":
                return self.run_non_pipeline
            else:
                raise NotImplementedError(f"Unknown load_model_type in config: {load_type}")
    
        if llm_type == "jais":
            return self.run_non_pipeline

        elif llm_type in ["silma", "acegpt", "llama", "llama-base", "llama_with_adapter"]:
            return self.run_hf_pipeline_mbrs
            
        else:
            raise NotImplementedError(
                f"{llm_type} not in ['jais', 'acegpt', 'silma', 'llama', 'llama-base'] & no config specified"
            )




    
    def dialect2index(self, dialect):
        return DIALECTS.index(COUNTRY2DIALECT[dialect])
    
    def clean_text(self, text):
        return text.replace("\n", " ") # Add other cleaning steps here

    def get_macro_prob(self, probabilities, dialect):
        return sum([
            probabilities[i] for i in range(
                len(DIALECTS)
            ) if COUNTRY2MACRO_DIALECT[
                DIALECT2COUNTRY[DIALECTS[i]]
            ] == COUNTRY2MACRO_DIALECT[dialect]
        ])
    
    def process_lid_label(self, model_out):
        label = model_out[0][0]
        assert len(label) == 9 + 3 + 5
        assert label[0] == label[1] == label[7] == label[8] == label[-5] ==\
                '_'
        return label[9:-5]
    
    def load_aldi_nadi(self, option="aldi"): 
        # -> (model, tokenzier)
        model_name = MOD2HF_NAME[option]
        tokenizer = AutoTokenizer.from_pretrained(model_name)
        model = AutoModelForSequenceClassification.from_pretrained(model_name)
        return model, tokenizer
    
    def load_aldi(self): 
        print("Loading ALDi model...", flush=True)
        return self.load_aldi_nadi(option="aldi")
    
    def load_nadi(self):
        print("Loading NADI model...", flush=True)
        return self.load_aldi_nadi(option="nadi")
    
    def load_lid(self):
        # -> model 
        print("Loading fastText model...", flush=True)
        model = fasttext.load_model(fT_model_path) 
        return model
    
    def run_aldi(self, text): 
        # text -> dialectness 
        inputs = self.aldi_tokenizer(text, return_tensors="pt")
        outputs = self.aldi_model(**inputs)
        logits = outputs.logits
        return min(max(0, logits[0][0].item()), 1)  
    
    def run_nadi(self, text, dialect="syr"): 
        if dialect == "eng":
            return 0.0, None 
        if dialect == "msa":
            return 0.0, None 
            
        # (text, dialect) -> (prob, macro_prob) 
        logits = self.nadi_model(
            **self.nadi_tokenizer(text, return_tensors="pt")
        ).logits 
        probabilities = torch.softmax(logits, dim=1).flatten().tolist()
        
        # Calculate prob 
        dialect_idx = self.dialect2index(dialect)
        prob = probabilities[dialect_idx] 

        # Calculate macro_prob 
        macro_prob = self.get_macro_prob(probabilities, dialect)

        return prob, macro_prob 
    
    # def run_lid(self, text): 
    #     # text -> lang_id (bool-like) 
    #     label = self.process_lid_label(self.lid_model.predict(text)) 
    #     if label in MICROLANGUAGE_MAP[self.target_lang]:
    #         return 1 
    #     return 0  
    def run_lid(self, text):
        if not text:
            return 0
    
        # fastText cannot handle newlines
        text = text.replace("\n", " ").strip()
    
        try:
            label = self.process_lid_label(self.lid_model.predict(text))
        except ValueError:
            return 0
    
        return int(label in MICROLANGUAGE_MAP[self.target_lang])
        
    def load_non_pipeline(self):
        print("Loading non-pipeline model...", flush=True) 
        tokenizer = AutoTokenizer.from_pretrained(
            self.hf_model_id, 
            use_auth_token=HF_TOKEN,
            device=DEVICE
        )
        model = AutoModelForCausalLM.from_pretrained(
            self.hf_model_id, 
            device_map={"": DEVICE}, 
            trust_remote_code=True, 
            use_auth_token=HF_TOKEN,
        ).to(torch.device(DEVICE))
        return model, tokenizer
    
    def load_ungated_pipeline(self, option="silma"): 
        print(f"Loading {option.upper()} model...", flush=True) 
        pipe = pipeline(
            "text-generation", 
            model=self.hf_model_id, 
            model_kwargs={"torch_dtype": torch.bfloat16}, 
            device=DEVICE, # HACK 
        ) 
        return pipe, None 
    
    def load_gated_pipeline(self): 
        print(f"Loading Llama-like (gated pipeline) model...", flush=True)
        pipe = pipeline(
            "text-generation", 
            model=self.hf_model_id, 
            model_kwargs={"torch_dtype": torch.bfloat16}, 
            device=DEVICE, 
            token=HF_TOKEN
        ) 
        return pipe, None  

    def run_non_pipeline(self, prompts): 
        # assert self.llm_type == "jais"
        outs = [] 
        for prompt in tqdm(prompts):
            outs.append(
                jais.get_response(
                    prompt,
                    tokenizer=self.llm_tokenizer,
                    model=self.llm
                ) 
            )
        return outs 
    
    def run_hf_pipeline(self, prompts, batch_size=50):
        is_instruct = type(prompts[0]) == list
        batch_points = [i for i in range(len(prompts)) if i % batch_size == 0]
        outs = [] 
        for batch_point in tqdm(batch_points):
            batch_prompts = prompts[batch_point: batch_point + batch_size]
            if is_instruct:
                outs_here = [
                    item[0]['generated_text'][-1][
                        'content'
                    ] for item in self.llm(
                        batch_prompts,  
                        return_full_text=False, 
                        max_new_tokens=GENERATION_LIMIT,
                        pad_token_id=self.llm.tokenizer.eos_token_id
                    )
                ]
            else:
                outs_here = [
                    item[0]['generated_text'] for item in self.llm(
                        batch_prompts, 
                        return_full_text=False, 
                        max_new_tokens=GENERATION_LIMIT,
                        pad_token_id=self.llm.tokenizer.eos_token_id
                    )
                ]
            outs += outs_here
        return outs
    
    

     
    def run_aldi_mbrs(self, candidate: str) -> float:

        prob, _ = self.run_nadi(candidate, self.dialect)
        dialectness = self.run_aldi(candidate)
        return prob * dialectness    
    
    def run_hf_pipeline_mbrs(
        self,
        prompts,
        batch_size: int = 1,
        num_candidates: int = 5,
        temperature: float = 0.8,
        top_p: float = 0.92,
    ):

    
        is_instruct = isinstance(prompts[0], list)
        outs = []
    
        model = self.llm.model
        tokenizer = self.llm.tokenizer
        device = model.device
    
        if tokenizer.pad_token is None:
            tokenizer.pad_token = tokenizer.eos_token
        for i in tqdm(
            range(0, len(prompts), batch_size),
            desc="Generating prompts",
            total=(len(prompts) + batch_size - 1) // batch_size
        ):    
            batch_prompts = prompts[i : i + batch_size]
    
            if is_instruct:
                batch_texts = [
                    " ".join(m["content"] for m in p if "content" in m)
                    for p in batch_prompts
                ]
            else:
                batch_texts = batch_prompts
    
            inputs = tokenizer(
                batch_texts,
                return_tensors="pt",
                padding=True,
                truncation=True,
            ).to(device)
    
            if "token_type_ids" in inputs:
                del inputs["token_type_ids"]
    
            input_len = inputs["input_ids"].shape[1]
    
            with torch.no_grad():
                outputs = model.generate(
                    **inputs,
                    max_new_tokens=GENERATION_LIMIT,
                    do_sample=True,
                    temperature=temperature,
                    top_p=top_p,
                    num_return_sequences=num_candidates,
                    pad_token_id=tokenizer.eos_token_id,
                )
    
            outputs = outputs.view(len(batch_texts), num_candidates, -1)
            torch.cuda.empty_cache()
    
            for prompt_outputs in outputs:
                candidates = [
                    tokenizer.decode(o[input_len:], skip_special_tokens=True)
                    for o in prompt_outputs
                ]
    
                # Compute ALDi for each candidate individually
                aldi_scores = [
                    self.run_aldi_mbrs(c)
                    / max(len(c.split()), 1)  # length-normalized
                    for c in candidates
                ]
    
                best_idx = int(np.argmax(aldi_scores))
                outs.append(candidates[best_idx])
                torch.cuda.empty_cache()
    
        return outs
    

        
    def mbr_select_chrf(self, candidates):
        scores = []
    
        for i, hyp in enumerate(candidates):
            others = candidates[:i] + candidates[i + 1:]
            if not others:
                scores.append(0.0)
                continue
    
            scores.append(
                sum(
                    self.chrf.sentence_score(hyp, [ref]).score
                    for ref in others
                ) / len(others)
            )
    
        return candidates[max(range(len(scores)), key=lambda i: scores[i])]
    
    
    def run_hf_pipeline_mbrs_mt(
        self,
        sources,
        batch_size: int = 1,
        num_candidates: int = 50,
        temperature: float = 0.8,
        top_p: float = 0.92,
    ):

        outs = []
    
        model = self.llm.model
        tokenizer = self.llm.tokenizer
        device = model.device
    
        if tokenizer.pad_token is None:
            tokenizer.pad_token = tokenizer.eos_token
    
        for i in range(0, len(sources), batch_size):
            batch_sources = sources[i : i + batch_size]
        
            inputs = tokenizer(
                batch_sources,
                return_tensors="pt",
                padding=True,
                truncation=True,
            ).to(device)
        
            model_inputs = {
                "input_ids": inputs["input_ids"],
                "attention_mask": inputs["attention_mask"]
            }
        
            input_len = model_inputs["input_ids"].shape[1]
        
            with torch.no_grad():
                outputs = model.generate(
                    **model_inputs,
                    max_new_tokens=GENERATION_LIMIT,
                    do_sample=True,
                    temperature=temperature,
                    top_p=top_p,
                    num_return_sequences=num_candidates,
                    pad_token_id=tokenizer.eos_token_id,
                )
        
            outputs = outputs.view(len(batch_sources), num_candidates, -1)
        
            for prompt_outputs in outputs:
                candidates = [
                    tokenizer.decode(o[input_len:], skip_special_tokens=True)
                    for o in prompt_outputs
                ]

    
                scores = []
                for i, hyp in enumerate(candidates):
                    refs = candidates[:i] + candidates[i + 1:]
                    if not refs:
                        scores.append(-1e9)
                        continue
    
                    chrf_score = sum(
                        self.chrf.sentence_score(hyp, [r]).score
                        for r in refs
                    ) / len(refs)
    
                    norm_score = chrf_score / max(len(hyp.split()), 1)
                    scores.append(norm_score)
    
                best_idx = int(np.argmax(scores))
                outs.append(candidates[best_idx])
    
        return outs

    def run_hf_pipeline_mbrs_hybrid(
        self,
        sources,
        batch_size: int = 1,
        num_candidates: int = 25,
        temperature: float = 0.8,
        top_p: float = 0.92,
        alpha: float = 0.9,  
    ):

        outs = []
    
        model = self.llm.model
        tokenizer = self.llm.tokenizer
        device = model.device
    
        if tokenizer.pad_token is None:
            tokenizer.pad_token = tokenizer.eos_token
    
        for i in range(0, len(sources), batch_size):
            batch_sources = sources[i : i + batch_size]
    
            inputs = tokenizer(
                batch_sources,
                return_tensors="pt",
                padding=True,
                truncation=True,
            ).to(device)
    
            model_inputs = {
                "input_ids": inputs["input_ids"],
                "attention_mask": inputs["attention_mask"]
            }
    
            input_len = model_inputs["input_ids"].shape[1]
    
            with torch.no_grad():
                outputs = model.generate(
                    **model_inputs,
                    max_new_tokens=GENERATION_LIMIT,
                    do_sample=True,
                    temperature=temperature,
                    top_p=top_p,
                    num_return_sequences=num_candidates,
                    pad_token_id=tokenizer.eos_token_id,
                )
    
            outputs = outputs.view(len(batch_sources), num_candidates, -1)
    
            for prompt_outputs in outputs:
                candidates = [
                    tokenizer.decode(o[input_len:], skip_special_tokens=True)
                    for o in prompt_outputs
                ]
    
                combined_scores = []
                for i, ci in enumerate(candidates):
                    pseudo_refs = [cj for j, cj in enumerate(candidates) if j != i][: min(4, num_candidates - 1)]
                    aldi_score = self.run_aldi_mbrs(ci, pseudo_refs)
                    norm_aldi_score = aldi_score / max(len(ci.split()), 1)
    
                    refs = [cj for j, cj in enumerate(candidates) if j != i]
                    if refs:
                        chrf_score = sum(self.chrf.sentence_score(ci, [r]).score for r in refs) / len(refs)
                        norm_chrf_score = chrf_score / max(len(ci.split()), 1)
                    else:
                        norm_chrf_score = 0.0
    
                    combined_score = alpha * norm_aldi_score + (1 - alpha) * norm_chrf_score
                    combined_scores.append(combined_score)
    
                best_idx = int(np.argmax(combined_scores))
                outs.append(candidates[best_idx])
    
        return outs
        
                
    def adi2_eval(self, prompts):
        all_scores = {
            "prob": [], 
            "dialectness": [], 
            "score": [], 
            "macro_score": []
        } 
        print(
            f"Running LLM for {self.dialect} {self.llm_type}...", 
            flush=True
        )

        clean_prompts = []
        for prompt in prompts:
            if isinstance(prompt, str):
                clean_prompts.append(self.clean_text(prompt))
            elif isinstance(prompt, list):
                # Assuming [{"role": "user", "content": "..."}, ...] format
                content_text = " ".join([p["content"] for p in prompt if "content" in p])
                clean_prompts.append(self.clean_text(content_text))
            else:
                raise ValueError(f"Unexpected prompt type: {type(prompt)}")
    
            
        outputs = self.run_llm(clean_prompts)
        print(
            f"Getting scores for {self.dialect} {self.llm_type}...", 
            flush=True
        )
        for output in tqdm(outputs): 
            clean_output = self.clean_text(output)
            # Check if output is in right language 
            lang_id = self.run_lid(clean_output) if clean_output else 0
            if not lang_id or self.target_lang != "ara" or self.dialect == "msa":
                for key in all_scores:
                    all_scores[key].append(0.)
                continue 
            prob, macro_prob = self.run_nadi(clean_output, self.dialect)
            dialectness = self.run_aldi(clean_output) 
            score = prob * dialectness 
            macro_score = macro_prob * dialectness 
            # Collect scores
            all_scores["prob"].append(prob)
            all_scores["dialectness"].append(dialectness) 
            all_scores["score"].append(score) 
            all_scores["macro_score"].append(macro_score) 
        # Collect averages 
        mean_score_dict = {
            key: np.mean(all_scores[key]) for key in all_scores
        }
        return mean_score_dict, outputs


class MTEvaluator(BaseEvaluator):
    def __init__(self, llm_type, mt_direction=None, **kwargs):
        self.mt_direction = mt_direction

        # TEMP placeholders; will be overwritten per direction
        dialect = None
        target_lang = "ara"

        super().__init__(
            llm_type=llm_type,
            dialect=dialect,
            target_lang=target_lang,
            **kwargs
        )

    
    def retrieve_dialect_lang_from_direction(self, mt_direction):
        dialect = mt_direction.split('-')[-1]
        target_lang = "eng" if dialect == "eng" else "ara"
        return dialect, target_lang 
    
    def __call__(self, prompts, refs):
        assert self.mt_direction is not None, "mt_direction must be set before calling MTEvaluator"
    
        self.dialect, self.target_lang = self.retrieve_dialect_lang_from_direction(
            self.mt_direction
        )
    
        mean_score_dict, hyps = self.adi2_eval(prompts)
    
        mean_score_dict.update(
            spbleu_corpus_score(labels=refs, generations=hyps)
        )
        mean_score_dict.update(
            chrf_corpus_score(labels=refs, generations=hyps)
        )
    
        return mean_score_dict, hyps
    

class LingualEvaluator(BaseEvaluator): 
    def __init__(self, llm_type, dialect=None, config=None): 
        self.config = config  # store config first
        self.llm_type = llm_type
        # Allow dialect to be None (will use later)
        self.dialect = dialect
        # Call the BaseEvaluator init only with config
        super().__init__(llm_type=llm_type, dialect=dialect, config=config)
    
    def __call__(self, prompts):
        return self.adi2_eval(prompts)


def run_evaluation(
        data_dir,
        out_pkl,
        out_dir,
        task="monolingual",
        test_bool=False,
        llms=SUPPORTED_MODELS,
        dialects=["dza", "mar", "egy", "sdn", "pse", "syr", "sau", "kwt"],
        nshot=0,
        use_config=None,
    ):

    import csv
    from sacrebleu.metrics import BLEU, CHRF

    sent_bleu = BLEU(tokenize="flores200")
    sent_chrf = CHRF(word_order=2)

    in_data_organizer = InDataOrganizer(data_dir, task=task, test=test_bool)
    prompt_organization = in_data_organizer.organize_prompts()

    if task == "mt":
        ref_organization = in_data_organizer.organize_prompts(mt_refs=True)

    output_organization = {genre: {} for genre in prompt_organization}

    # ---------------- CONFIG ----------------
    config = None
    if use_config:
        with open(use_config, "r") as f:
            config = json.load(f)

    # ---------------- NSHOT ----------------
    lang2prefix = {}
    if nshot:
        with open(NSHOT2JSON[nshot], "r") as f:
            task2lang2prefix = json.load(f)
        lang2prefix = task2lang2prefix.get(task, {})
    elif config and "prefixes" in config:
        lang2prefix = config["prefixes"]

    # ---------------- MAIN LOOP ----------------
    for llm in llms:

        if llm not in out_pkl:
            out_pkl_llm = out_pkl + "_" + llm
        else:
            out_pkl_llm = out_pkl

        hf_model_id = (
            config["hf_name"] if config and "hf_name" in config
            else MOD2HF_NAME.get(llm, llm)
        )

        is_instruct = "instruct" in hf_model_id.lower()

        # Load evaluator ONCE per LLM
        if task == "mt":
            evaluator = MTEvaluator(llm_type=llm, mt_direction=None, config=config)
        else:
            evaluator = LingualEvaluator(llm_type=llm, dialect=None, config=config)

        for genre in prompt_organization:
            dialect_intersection = [
                d for d in dialects if d in prompt_organization[genre]
            ]

            for dialect in dialect_intersection:
                print("\n" + "#" * 80)
                print(f"Running {task.upper()} | {llm} | {genre} | {dialect}")
                print("#" * 80)

                prompts = prompt_organization[genre][dialect]

                if is_instruct:
                    prompts = [[{"role": "user", "content": p}] for p in prompts]

                # Apply n-shot
                if dialect in lang2prefix:
                    prefix = lang2prefix[dialect]
                    suffix = TASK2NSHOT_SUFFIX.get(task, "")
                    prompts = [prefix + p + suffix for p in prompts]

                # ---------------- RUN ----------------
                if task == "mt":
                    evaluator.mt_direction = dialect
                    refs = ref_organization[genre][dialect]
                    mean_score_dict, outs = evaluator(prompts, refs)
                else:
                    evaluator.dialect = dialect
                    mean_score_dict, outs = evaluator(prompts)

                output_organization[genre][dialect] = mean_score_dict

                # ---------------- SAVE CSV + TXT ----------------
                human_dir = os.path.join(out_dir, genre)
                os.makedirs(human_dir, exist_ok=True)

                if task == "mt":
                    csv_path = os.path.join(
                        human_dir, f"{dialect}_{llm}_mt_outputs.csv"
                    )
                    txt_path = os.path.join(
                        human_dir, f"{dialect}_{llm}_mt_samples.txt"
                    )

                    rows = []
                    for prompt, ref, hyp in zip(prompts, refs, outs):
                        prompt_text = (
                            " ".join(p["content"] for p in prompt)
                            if isinstance(prompt, list)
                            else prompt
                        )

                        rows.append({
                            "prompt": prompt_text,
                            "reference": ref,
                            "output": hyp,
                            "sent_chrf": sent_chrf.sentence_score(hyp, [ref]).score / 100,
                            "sent_spbleu": sent_bleu.sentence_score(hyp, [ref]).score / 100,
                        })

                    with open(csv_path, "w", encoding="utf-8", newline="") as f:
                        writer = csv.DictWriter(
                            f,
                            fieldnames=[
                                "prompt",
                                "reference",
                                "output",
                                "sent_chrf",
                                "sent_spbleu",
                            ],
                        )
                        writer.writeheader()
                        writer.writerows(rows)

                    with open(txt_path, "w", encoding="utf-8") as f:
                        for i, r in enumerate(rows):
                            f.write(f"PROMPT {i}:\n{r['prompt']}\n")
                            f.write(f"REFERENCE {i}:\n{r['reference']}\n")
                            f.write(f"OUTPUT {i}:\n{r['output']}\n")
                            f.write(
                                f"chrF={r['sent_chrf']:.4f}, "
                                f"SpBLEU={r['sent_spbleu']:.4f}\n"
                            )
                            f.write("-" * 80 + "\n")

                else:
                    csv_path = os.path.join(
                        human_dir, f"{dialect}_{llm}_mono_outputs.csv"
                    )

                    rows = []
                    for prompt, hyp in zip(prompts, outs):
                        prompt_text = (
                            " ".join(p["content"] for p in prompt)
                            if isinstance(prompt, list)
                            else prompt
                        )

                        prob, macro_prob = evaluator.run_nadi(hyp, dialect)
                        dialectness = evaluator.run_aldi(hyp)

                        rows.append({
                            "prompt": prompt_text,
                            "output": hyp,
                            "prob": prob,
                            "dialectness": dialectness,
                            "score": prob * dialectness,
                            "macro_score": macro_prob * dialectness,
                        })

                    with open(csv_path, "w", encoding="utf-8", newline="") as f:
                        writer = csv.DictWriter(
                            f,
                            fieldnames=rows[0].keys(),
                        )
                        writer.writeheader()
                        writer.writerows(rows)

        # ---------------- REPORTS ----------------
        out_data_organizer = OutDataOrganizer(
            data_dict=output_organization,
            llm=llm,
            task=task,
            reports_dir=out_dir,
        )
        out_data_organizer.organize_data()

        del evaluator
        torch.cuda.empty_cache()


if __name__ == "__main__":

    parser = argparse.ArgumentParser() 
    parser.add_argument("--data-dir", required=True, type=str)
    parser.add_argument("--test", action="store_true")
    parser.add_argument("--cpu", action="store_true") 
    parser.add_argument("--out-dir", default="../llm_outputs", type=str)
    parser.add_argument("--task", default="monolingual", type=str)
    parser.add_argument(
        "--llm", 
        default=None, 
        # choices=SUPPORTED_MODELS
    )
    parser.add_argument(
        "--nshot", 
        type=int,
        default=0, 
        choices=[0,5]
    )
    parser.add_argument(
        "--use_config",
        type=str,
        default=None,
        help="Use for customization, e.g. output of create_config.py"
    )
    parser.add_argument(
        "--dialects",
        nargs="+",
        default=[],
        help="E.g. mar egy dza"
    )
    args = parser.parse_args()

    if args.llm in SUPPORTED_MODELS and args.use_config:
        usr_warning_response = "" 
        while usr_warning_response.lower() not in {'y', 'n'}:
            usr_warning_response = input(
                f"WARNING: You are using a default supported model {args.llm} "\
                f"but with customized settings in {args.use_config}. "\
                "Are you sure you want to proceed? (Y/n) "
            ) 
        if usr_warning_response.lower() == 'n':
            raise KeyboardInterrupt("User quit")

    if not (args.cpu or torch.cuda.is_available()):
        raise RuntimeError("Need GPU")
    
    out_pkl_dir = os.path.join(args.out_dir, "pkls")
    if not os.path.exists(out_pkl_dir):
        os.makedirs(out_pkl_dir) 
    
    if args.llm:
        llm_list = [args.llm]
        out_pkl_fn = os.path.join(out_pkl_dir, f"{args.task}_{args.llm}")
    else:
        llm_list = SUPPORTED_MODELS
        out_pkl_fn = os.path.join(out_pkl_dir, args.task)
    
    task_abbrev = TASK2ABBREV[args.task]

    dialects = args.dialects 
    if args.dialects:
        dialects = args.dialects
        for dialect in dialects:
            assert dialect in TASK2DIALECTS[args.task], \
                f"{dialect} not supported for {args.task}"
    else:
        dialects = TASK2DIALECTS[args.task] 

    run_evaluation(
        data_dir=os.path.join(args.data_dir, task_abbrev), 
        out_pkl=out_pkl_fn,
        out_dir=args.out_dir,
        task=args.task,
        llms=llm_list,
        dialects=dialects,
        test_bool=args.test,
        nshot=args.nshot,
    )





==> AMIYAmaastricht/fine-tuning/ShamiCorpus.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "b2375d78-18fa-453b-884b-ca712c1bb534",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "66c10e85048f41a18bc335820016e977",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "VBox(children=(HTML(value='<center> <img\\nsrc=https://huggingface.co/front/assets/huggingface_logo-noborder.sv…"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from huggingface_hub import login\n",
    "login()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "0a8cadb6-c9df-45c7-9671-f8268cffd1cf",
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch\n",
    "from transformers import AutoTokenizer, AutoModelForCausalLM"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "b3ba1942-f6a0-4046-b0f0-aadbb56bb4cf",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/I6219533/finetune_example/ft_env/lib/python3.12/site-packages/transformers/models/auto/tokenization_auto.py:1041: FutureWarning: The `use_auth_token` argument is deprecated and will be removed in v5 of Transformers. Please use `token` instead.\n",
      "  warnings.warn(\n",
      "/home/I6219533/finetune_example/ft_env/lib/python3.12/site-packages/transformers/models/auto/auto_factory.py:492: FutureWarning: The `use_auth_token` argument is deprecated and will be removed in v5 of Transformers. Please use `token` instead.\n",
      "  warnings.warn(\n",
      "`torch_dtype` is deprecated! Use `dtype` instead!\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "cf091f1dcb3843c59b07e256b4b7be81",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Loading checkpoint shards:   0%|          | 0/2 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "model_id = \"meta-llama/Llama-3.2-3B-Instruct\"\n",
    "\n",
    "tokenizer = AutoTokenizer.from_pretrained(\n",
    "    model_id,\n",
    "    use_auth_token=True\n",
    ")\n",
    "\n",
    "model = AutoModelForCausalLM.from_pretrained(\n",
    "    model_id,\n",
    "    torch_dtype=torch.float16,   # use float32 if no GPU\n",
    "    device_map=\"auto\",           # automatically uses GPU if available\n",
    "    use_auth_token=True\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "fcb37a1e-a0a8-4af6-8070-d3e69e98c6dc",
   "metadata": {},
   "outputs": [],
   "source": [
    "messages = [\n",
    "    {\"role\": \"system\", \"content\": \"انت سوري تتكلم بالهجة السورية\"},\n",
    "    {\"role\": \"user\", \"content\": \"Translate to Syrian English: قلي مابحسن اروح لهنيك \"}\n",
    "]\n",
    "\n",
    "prompt = tokenizer.apply_chat_template(\n",
    "    messages,\n",
    "    tokenize=False,\n",
    "    add_generation_prompt=True\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "04f3df0f-9aba-4562-802e-d831ee55b3bb",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Setting `pad_token_id` to `eos_token_id`:128001 for open-end generation.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "system\n",
      "\n",
      "Cutting Knowledge Date: December 2023\n",
      "Today Date: 16 Dec 2025\n",
      "\n",
      "انت سوري تتكلم بالهجة السوريةuser\n",
      "\n",
      "Translate to Syrian English: قلي مابحسن اروح لهنيكassistant\n",
      "\n",
      "Your translation is close, but I'll provide a more precise translation:\n",
      "\n",
      "\"Qoli mabahsin, irhouh leenak\" \n",
      "\n",
      "Breakdown:\n",
      "\n",
      "- قلي (Qoli) means \"go\" or \"let's go\".\n",
      "- مابحسن (mabahsin) is a polite way of saying \"please\" or \"you are welcome\".\n",
      "- اروح (irhouh) means \"go\" (again, in the imperative form).\n",
      "- لهنيك (leeneak) is the accusative plural form of \"hena\", which means \"you\".\n",
      "\n",
      "So, the more accurate translation is: \"Please, let's go, you are welcome.\"\n"
     ]
    }
   ],
   "source": [
    "\n",
    "inputs = tokenizer(\n",
    "    prompt,\n",
    "    return_tensors=\"pt\"\n",
    ").to(model.device)\n",
    "\n",
    "with torch.no_grad():\n",
    "    outputs = model.generate(\n",
    "        **inputs,\n",
    "        max_new_tokens=300,\n",
    "        temperature=0.7,\n",
    "        top_p=0.9,\n",
    "        do_sample=True\n",
    "    )\n",
    "\n",
    "response = tokenizer.decode(outputs[0], skip_special_tokens=True)\n",
    "print(response)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7f19d648-80f7-4fda-940e-dfa81c253db7",
   "metadata": {},
   "source": [
    "# FINE-TUNING"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "61941846-8591-4fc7-98bb-92bf0b1c6d68",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'text': ' قامت على طاولتها واخدت الشنته وطلعت مع الكفتيريا '}\n"
     ]
    }
   ],
   "source": [
    "from datasets import load_dataset\n",
    "\n",
    "# For a simple text file\n",
    "dataset = load_dataset(\"text\", data_files={\"train\": \"syrian.txt\"})\n",
    "\n",
    "# Inspect\n",
    "print(dataset[\"train\"][0])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "0df22f60-20fa-4f11-81b6-bd977d99192d",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/I6219533/finetune_example/ft_env/lib/python3.12/site-packages/transformers/models/auto/tokenization_auto.py:1041: FutureWarning: The `use_auth_token` argument is deprecated and will be removed in v5 of Transformers. Please use `token` instead.\n",
      "  warnings.warn(\n",
      "/home/I6219533/finetune_example/ft_env/lib/python3.12/site-packages/transformers/models/auto/auto_factory.py:492: FutureWarning: The `use_auth_token` argument is deprecated and will be removed in v5 of Transformers. Please use `token` instead.\n",
      "  warnings.warn(\n",
      "`torch_dtype` is deprecated! Use `dtype` instead!\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "36efc0a21e0545fbb8ddbd53bb1f8258",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Loading checkpoint shards:   0%|          | 0/2 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from transformers import AutoModelForCausalLM, AutoTokenizer\n",
    "import torch\n",
    "\n",
    "model_name = \"meta-llama/Llama-3.2-3B-Instruct\"\n",
    "\n",
    "tokenizer = AutoTokenizer.from_pretrained(model_name, use_auth_token=True)\n",
    "\n",
    "model = AutoModelForCausalLM.from_pretrained(\n",
    "    model_name,\n",
    "    device_map=\"auto\",   # automatically use GPU\n",
    "    torch_dtype=torch.float16,\n",
    "    use_auth_token=True\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "bd127623-745d-4d5c-876e-cae0e85abecc",
   "metadata": {},
   "outputs": [],
   "source": [
    "def tokenize_and_add_labels(examples):\n",
    "    tokenized = tokenizer(examples[\"text\"], truncation=True, max_length=512)\n",
    "    tokenized[\"labels\"] = tokenized[\"input_ids\"].copy()  # for causal LM\n",
    "    return tokenized\n",
    "\n",
    "tokenized_dataset = dataset.map(tokenize_and_add_labels, batched=True)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "86c056c8-db98-41df-8cae-2cf52be27be4",
   "metadata": {},
   "outputs": [],
   "source": [
    "from peft import LoraConfig, get_peft_model\n",
    "\n",
    "# Configure LoRA\n",
    "lora_config = LoraConfig(\n",
    "    r=32,\n",
    "    lora_alpha=32,\n",
    "    target_modules=[\"q_proj\",\"v_proj\"],\n",
    "    lora_dropout=0.05,\n",
    "    bias=\"none\",\n",
    "    task_type=\"CAUSAL_LM\"\n",
    ")\n",
    "\n",
    "model = get_peft_model(model, lora_config)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "da6ff2dc-4894-440d-ab87-3cf5ed1f6225",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "    <div>\n",
       "      \n",
       "      <progress value='31420' max='31420' style='width:300px; height:20px; vertical-align: middle;'></progress>\n",
       "      [31420/31420 1:19:47, Epoch 5/5]\n",
       "    </div>\n",
       "    <table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       " <tr style=\"text-align: left;\">\n",
       "      <th>Step</th>\n",
       "      <th>Training Loss</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <td>25140</td>\n",
       "      <td>2.733000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25150</td>\n",
       "      <td>2.838000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25160</td>\n",
       "      <td>2.693000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25170</td>\n",
       "      <td>2.896900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25180</td>\n",
       "      <td>2.897500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25190</td>\n",
       "      <td>2.979300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25200</td>\n",
       "      <td>2.974400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25210</td>\n",
       "      <td>2.902000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25220</td>\n",
       "      <td>3.007300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25230</td>\n",
       "      <td>2.969800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25240</td>\n",
       "      <td>2.724500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25250</td>\n",
       "      <td>2.606200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25260</td>\n",
       "      <td>2.895900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25270</td>\n",
       "      <td>2.847700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25280</td>\n",
       "      <td>2.721500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25290</td>\n",
       "      <td>2.755100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25300</td>\n",
       "      <td>2.726100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25310</td>\n",
       "      <td>2.882600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25320</td>\n",
       "      <td>2.929000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25330</td>\n",
       "      <td>2.829300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25340</td>\n",
       "      <td>2.913700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25350</td>\n",
       "      <td>2.721600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25360</td>\n",
       "      <td>2.757100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25370</td>\n",
       "      <td>2.911500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25380</td>\n",
       "      <td>3.076000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25390</td>\n",
       "      <td>3.038800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25400</td>\n",
       "      <td>2.756300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25410</td>\n",
       "      <td>2.961700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25420</td>\n",
       "      <td>2.986400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25430</td>\n",
       "      <td>2.891300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25440</td>\n",
       "      <td>2.970100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25450</td>\n",
       "      <td>2.884800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25460</td>\n",
       "      <td>3.068000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25470</td>\n",
       "      <td>2.869900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25480</td>\n",
       "      <td>2.719800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25490</td>\n",
       "      <td>2.881200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25500</td>\n",
       "      <td>2.782400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25510</td>\n",
       "      <td>2.815800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25520</td>\n",
       "      <td>2.618700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25530</td>\n",
       "      <td>2.924200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25540</td>\n",
       "      <td>2.818800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25550</td>\n",
       "      <td>2.822900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25560</td>\n",
       "      <td>2.617400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25570</td>\n",
       "      <td>2.700800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25580</td>\n",
       "      <td>2.851600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25590</td>\n",
       "      <td>2.925300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25600</td>\n",
       "      <td>2.667400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25610</td>\n",
       "      <td>2.910800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25620</td>\n",
       "      <td>2.916700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25630</td>\n",
       "      <td>2.871300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25640</td>\n",
       "      <td>2.678300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25650</td>\n",
       "      <td>2.832500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25660</td>\n",
       "      <td>2.838100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25670</td>\n",
       "      <td>2.633000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25680</td>\n",
       "      <td>2.842000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25690</td>\n",
       "      <td>2.843700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25700</td>\n",
       "      <td>2.765600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25710</td>\n",
       "      <td>2.985400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25720</td>\n",
       "      <td>2.803700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25730</td>\n",
       "      <td>2.812500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25740</td>\n",
       "      <td>2.793800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25750</td>\n",
       "      <td>2.620800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25760</td>\n",
       "      <td>2.840200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25770</td>\n",
       "      <td>2.924300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25780</td>\n",
       "      <td>2.636900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25790</td>\n",
       "      <td>2.909000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25800</td>\n",
       "      <td>2.926300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25810</td>\n",
       "      <td>2.899700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25820</td>\n",
       "      <td>2.953000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25830</td>\n",
       "      <td>2.749700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25840</td>\n",
       "      <td>2.837200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25850</td>\n",
       "      <td>2.745800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25860</td>\n",
       "      <td>2.819600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25870</td>\n",
       "      <td>2.750000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25880</td>\n",
       "      <td>2.747700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25890</td>\n",
       "      <td>2.753200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25900</td>\n",
       "      <td>2.878500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25910</td>\n",
       "      <td>2.792500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25920</td>\n",
       "      <td>2.810000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25930</td>\n",
       "      <td>2.886900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25940</td>\n",
       "      <td>2.825400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25950</td>\n",
       "      <td>2.750800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25960</td>\n",
       "      <td>2.714600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25970</td>\n",
       "      <td>2.731600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25980</td>\n",
       "      <td>2.952600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25990</td>\n",
       "      <td>2.780600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26000</td>\n",
       "      <td>2.673400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26010</td>\n",
       "      <td>2.740500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26020</td>\n",
       "      <td>2.758500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26030</td>\n",
       "      <td>2.841500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26040</td>\n",
       "      <td>2.734100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26050</td>\n",
       "      <td>2.964000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26060</td>\n",
       "      <td>2.838500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26070</td>\n",
       "      <td>2.899400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26080</td>\n",
       "      <td>2.658600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26090</td>\n",
       "      <td>2.694800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26100</td>\n",
       "      <td>2.857900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26110</td>\n",
       "      <td>2.763400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26120</td>\n",
       "      <td>2.953800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26130</td>\n",
       "      <td>3.091400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26140</td>\n",
       "      <td>2.905200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26150</td>\n",
       "      <td>2.868100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26160</td>\n",
       "      <td>3.042100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26170</td>\n",
       "      <td>2.819300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26180</td>\n",
       "      <td>2.943000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26190</td>\n",
       "      <td>2.808000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26200</td>\n",
       "      <td>2.826200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26210</td>\n",
       "      <td>2.616300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26220</td>\n",
       "      <td>2.880500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26230</td>\n",
       "      <td>2.800300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26240</td>\n",
       "      <td>2.796000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26250</td>\n",
       "      <td>2.852500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26260</td>\n",
       "      <td>2.810000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26270</td>\n",
       "      <td>2.976700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26280</td>\n",
       "      <td>3.025500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26290</td>\n",
       "      <td>2.746900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26300</td>\n",
       "      <td>2.872600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26310</td>\n",
       "      <td>2.785000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26320</td>\n",
       "      <td>2.720800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26330</td>\n",
       "      <td>2.798400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26340</td>\n",
       "      <td>2.841400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26350</td>\n",
       "      <td>2.755300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26360</td>\n",
       "      <td>2.777400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26370</td>\n",
       "      <td>2.973300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26380</td>\n",
       "      <td>2.756300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26390</td>\n",
       "      <td>2.721400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26400</td>\n",
       "      <td>2.927700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26410</td>\n",
       "      <td>2.764800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26420</td>\n",
       "      <td>2.721500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26430</td>\n",
       "      <td>2.718300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26440</td>\n",
       "      <td>2.954500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26450</td>\n",
       "      <td>2.853700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26460</td>\n",
       "      <td>2.666100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26470</td>\n",
       "      <td>2.858200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26480</td>\n",
       "      <td>2.789200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26490</td>\n",
       "      <td>3.025900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26500</td>\n",
       "      <td>2.845300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26510</td>\n",
       "      <td>2.862200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26520</td>\n",
       "      <td>2.841300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26530</td>\n",
       "      <td>2.943700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26540</td>\n",
       "      <td>2.853900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26550</td>\n",
       "      <td>2.852500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26560</td>\n",
       "      <td>2.796800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26570</td>\n",
       "      <td>2.960500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26580</td>\n",
       "      <td>2.721000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26590</td>\n",
       "      <td>2.888000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26600</td>\n",
       "      <td>2.739100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26610</td>\n",
       "      <td>2.857400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26620</td>\n",
       "      <td>2.856800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26630</td>\n",
       "      <td>2.895400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26640</td>\n",
       "      <td>2.813600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26650</td>\n",
       "      <td>2.700000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26660</td>\n",
       "      <td>2.896100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26670</td>\n",
       "      <td>2.852900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26680</td>\n",
       "      <td>2.770900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26690</td>\n",
       "      <td>2.677500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26700</td>\n",
       "      <td>3.001700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26710</td>\n",
       "      <td>2.874000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26720</td>\n",
       "      <td>2.905300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26730</td>\n",
       "      <td>2.990200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26740</td>\n",
       "      <td>2.924200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26750</td>\n",
       "      <td>2.753400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26760</td>\n",
       "      <td>2.684200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26770</td>\n",
       "      <td>2.825100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26780</td>\n",
       "      <td>2.872800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26790</td>\n",
       "      <td>2.736200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26800</td>\n",
       "      <td>2.885200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26810</td>\n",
       "      <td>3.032100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26820</td>\n",
       "      <td>2.878900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26830</td>\n",
       "      <td>2.774300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26840</td>\n",
       "      <td>2.875700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26850</td>\n",
       "      <td>2.773600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26860</td>\n",
       "      <td>2.967200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26870</td>\n",
       "      <td>2.805600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26880</td>\n",
       "      <td>2.883500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26890</td>\n",
       "      <td>3.041000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26900</td>\n",
       "      <td>2.836000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26910</td>\n",
       "      <td>2.828500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26920</td>\n",
       "      <td>2.855900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26930</td>\n",
       "      <td>2.795400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26940</td>\n",
       "      <td>2.891500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26950</td>\n",
       "      <td>2.801700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26960</td>\n",
       "      <td>2.919800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26970</td>\n",
       "      <td>2.800900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26980</td>\n",
       "      <td>2.874600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26990</td>\n",
       "      <td>2.814800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27000</td>\n",
       "      <td>3.025100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27010</td>\n",
       "      <td>2.858400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27020</td>\n",
       "      <td>2.804700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27030</td>\n",
       "      <td>2.976000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27040</td>\n",
       "      <td>2.856000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27050</td>\n",
       "      <td>2.916200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27060</td>\n",
       "      <td>2.834400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27070</td>\n",
       "      <td>2.864800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27080</td>\n",
       "      <td>2.746500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27090</td>\n",
       "      <td>2.815000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27100</td>\n",
       "      <td>2.746300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27110</td>\n",
       "      <td>2.935500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27120</td>\n",
       "      <td>2.795700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27130</td>\n",
       "      <td>2.909600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27140</td>\n",
       "      <td>2.831300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27150</td>\n",
       "      <td>2.821400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27160</td>\n",
       "      <td>2.730600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27170</td>\n",
       "      <td>2.718100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27180</td>\n",
       "      <td>2.828900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27190</td>\n",
       "      <td>2.886300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27200</td>\n",
       "      <td>2.872900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27210</td>\n",
       "      <td>2.935600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27220</td>\n",
       "      <td>2.594200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27230</td>\n",
       "      <td>2.825700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27240</td>\n",
       "      <td>2.997500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27250</td>\n",
       "      <td>2.766400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27260</td>\n",
       "      <td>3.027600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27270</td>\n",
       "      <td>2.622100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27280</td>\n",
       "      <td>2.787900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27290</td>\n",
       "      <td>2.914200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27300</td>\n",
       "      <td>2.834300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27310</td>\n",
       "      <td>2.689600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27320</td>\n",
       "      <td>2.709800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27330</td>\n",
       "      <td>2.916800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27340</td>\n",
       "      <td>2.794000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27350</td>\n",
       "      <td>2.757200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27360</td>\n",
       "      <td>2.870600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27370</td>\n",
       "      <td>2.695600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27380</td>\n",
       "      <td>2.901600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27390</td>\n",
       "      <td>2.952200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27400</td>\n",
       "      <td>2.944100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27410</td>\n",
       "      <td>2.895000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27420</td>\n",
       "      <td>2.876300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27430</td>\n",
       "      <td>2.673400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27440</td>\n",
       "      <td>2.894800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27450</td>\n",
       "      <td>2.841100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27460</td>\n",
       "      <td>2.690700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27470</td>\n",
       "      <td>2.736600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27480</td>\n",
       "      <td>2.994100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27490</td>\n",
       "      <td>2.689600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27500</td>\n",
       "      <td>3.062900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27510</td>\n",
       "      <td>2.939800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27520</td>\n",
       "      <td>2.913700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27530</td>\n",
       "      <td>2.927300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27540</td>\n",
       "      <td>2.722400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27550</td>\n",
       "      <td>2.829900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27560</td>\n",
       "      <td>3.103600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27570</td>\n",
       "      <td>2.969400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27580</td>\n",
       "      <td>3.015800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27590</td>\n",
       "      <td>2.904900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27600</td>\n",
       "      <td>2.831300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27610</td>\n",
       "      <td>2.771700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27620</td>\n",
       "      <td>2.854300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27630</td>\n",
       "      <td>2.757300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27640</td>\n",
       "      <td>2.836200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27650</td>\n",
       "      <td>2.900500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27660</td>\n",
       "      <td>2.965300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27670</td>\n",
       "      <td>2.910900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27680</td>\n",
       "      <td>2.815100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27690</td>\n",
       "      <td>2.782300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27700</td>\n",
       "      <td>2.848200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27710</td>\n",
       "      <td>2.857700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27720</td>\n",
       "      <td>2.943200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27730</td>\n",
       "      <td>2.944100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27740</td>\n",
       "      <td>2.730600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27750</td>\n",
       "      <td>2.632800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27760</td>\n",
       "      <td>2.945200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27770</td>\n",
       "      <td>2.948600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27780</td>\n",
       "      <td>2.737600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27790</td>\n",
       "      <td>2.711400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27800</td>\n",
       "      <td>2.976000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27810</td>\n",
       "      <td>2.952100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27820</td>\n",
       "      <td>2.841600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27830</td>\n",
       "      <td>2.948600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27840</td>\n",
       "      <td>2.726300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27850</td>\n",
       "      <td>2.880500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27860</td>\n",
       "      <td>2.920200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27870</td>\n",
       "      <td>2.786100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27880</td>\n",
       "      <td>2.766300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27890</td>\n",
       "      <td>2.711700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27900</td>\n",
       "      <td>2.875700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27910</td>\n",
       "      <td>2.852100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27920</td>\n",
       "      <td>2.799300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27930</td>\n",
       "      <td>2.888000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27940</td>\n",
       "      <td>2.903000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27950</td>\n",
       "      <td>2.913300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27960</td>\n",
       "      <td>2.790600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27970</td>\n",
       "      <td>3.010900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27980</td>\n",
       "      <td>2.820600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27990</td>\n",
       "      <td>2.832400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28000</td>\n",
       "      <td>2.803700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28010</td>\n",
       "      <td>2.871600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28020</td>\n",
       "      <td>2.824500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28030</td>\n",
       "      <td>2.866600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28040</td>\n",
       "      <td>2.892600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28050</td>\n",
       "      <td>3.073400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28060</td>\n",
       "      <td>2.865800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28070</td>\n",
       "      <td>3.029000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28080</td>\n",
       "      <td>2.879200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28090</td>\n",
       "      <td>2.725600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28100</td>\n",
       "      <td>2.986500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28110</td>\n",
       "      <td>2.904300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28120</td>\n",
       "      <td>2.797800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28130</td>\n",
       "      <td>2.804400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28140</td>\n",
       "      <td>2.696900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28150</td>\n",
       "      <td>2.789500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28160</td>\n",
       "      <td>2.809800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28170</td>\n",
       "      <td>2.688700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28180</td>\n",
       "      <td>2.814300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28190</td>\n",
       "      <td>2.722700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28200</td>\n",
       "      <td>2.838300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28210</td>\n",
       "      <td>2.930400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28220</td>\n",
       "      <td>2.968900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28230</td>\n",
       "      <td>2.939500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28240</td>\n",
       "      <td>2.806400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28250</td>\n",
       "      <td>2.695700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28260</td>\n",
       "      <td>2.675200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28270</td>\n",
       "      <td>2.818800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28280</td>\n",
       "      <td>2.809600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28290</td>\n",
       "      <td>2.755700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28300</td>\n",
       "      <td>2.822800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28310</td>\n",
       "      <td>2.769200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28320</td>\n",
       "      <td>2.943700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28330</td>\n",
       "      <td>2.864100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28340</td>\n",
       "      <td>2.745800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28350</td>\n",
       "      <td>2.938600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28360</td>\n",
       "      <td>2.690600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28370</td>\n",
       "      <td>2.950500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28380</td>\n",
       "      <td>3.026000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28390</td>\n",
       "      <td>2.816700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28400</td>\n",
       "      <td>3.029100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28410</td>\n",
       "      <td>2.840900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28420</td>\n",
       "      <td>2.739900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28430</td>\n",
       "      <td>2.864800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28440</td>\n",
       "      <td>2.886100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28450</td>\n",
       "      <td>2.892400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28460</td>\n",
       "      <td>2.850100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28470</td>\n",
       "      <td>2.805100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28480</td>\n",
       "      <td>2.622700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28490</td>\n",
       "      <td>2.754300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28500</td>\n",
       "      <td>2.819400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28510</td>\n",
       "      <td>2.797000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28520</td>\n",
       "      <td>2.836400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28530</td>\n",
       "      <td>2.908100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28540</td>\n",
       "      <td>2.944000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28550</td>\n",
       "      <td>2.735500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28560</td>\n",
       "      <td>2.918000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28570</td>\n",
       "      <td>2.899500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28580</td>\n",
       "      <td>2.888400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28590</td>\n",
       "      <td>2.648400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28600</td>\n",
       "      <td>2.958400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28610</td>\n",
       "      <td>2.922300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28620</td>\n",
       "      <td>2.847000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28630</td>\n",
       "      <td>2.964800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28640</td>\n",
       "      <td>2.712900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28650</td>\n",
       "      <td>2.842000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28660</td>\n",
       "      <td>2.714200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28670</td>\n",
       "      <td>2.924400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28680</td>\n",
       "      <td>2.819700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28690</td>\n",
       "      <td>2.991100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28700</td>\n",
       "      <td>2.842900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28710</td>\n",
       "      <td>2.874000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28720</td>\n",
       "      <td>2.650400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28730</td>\n",
       "      <td>2.886500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28740</td>\n",
       "      <td>2.827800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28750</td>\n",
       "      <td>2.778000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28760</td>\n",
       "      <td>2.847900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28770</td>\n",
       "      <td>2.893800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28780</td>\n",
       "      <td>2.775800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28790</td>\n",
       "      <td>2.764100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28800</td>\n",
       "      <td>2.822000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28810</td>\n",
       "      <td>2.885800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28820</td>\n",
       "      <td>2.804900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28830</td>\n",
       "      <td>2.717200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28840</td>\n",
       "      <td>2.685700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28850</td>\n",
       "      <td>2.737900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28860</td>\n",
       "      <td>2.840000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28870</td>\n",
       "      <td>2.699100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28880</td>\n",
       "      <td>2.750900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28890</td>\n",
       "      <td>2.953800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28900</td>\n",
       "      <td>2.789300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28910</td>\n",
       "      <td>2.834900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28920</td>\n",
       "      <td>2.742600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28930</td>\n",
       "      <td>2.816800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28940</td>\n",
       "      <td>2.682700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28950</td>\n",
       "      <td>2.712200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28960</td>\n",
       "      <td>2.827200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28970</td>\n",
       "      <td>2.980100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28980</td>\n",
       "      <td>2.872500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28990</td>\n",
       "      <td>3.112000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29000</td>\n",
       "      <td>2.873800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29010</td>\n",
       "      <td>2.865200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29020</td>\n",
       "      <td>2.905700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29030</td>\n",
       "      <td>3.020500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29040</td>\n",
       "      <td>2.740600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29050</td>\n",
       "      <td>2.964200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29060</td>\n",
       "      <td>2.699800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29070</td>\n",
       "      <td>2.969700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29080</td>\n",
       "      <td>2.661600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29090</td>\n",
       "      <td>2.777600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29100</td>\n",
       "      <td>3.014800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29110</td>\n",
       "      <td>2.885800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29120</td>\n",
       "      <td>2.965400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29130</td>\n",
       "      <td>2.929000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29140</td>\n",
       "      <td>2.947600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29150</td>\n",
       "      <td>2.863700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29160</td>\n",
       "      <td>2.740400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29170</td>\n",
       "      <td>2.766300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29180</td>\n",
       "      <td>2.763600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29190</td>\n",
       "      <td>2.895900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29200</td>\n",
       "      <td>2.834300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29210</td>\n",
       "      <td>2.923600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29220</td>\n",
       "      <td>2.646600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29230</td>\n",
       "      <td>2.780100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29240</td>\n",
       "      <td>2.757600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29250</td>\n",
       "      <td>2.785000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29260</td>\n",
       "      <td>2.991000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29270</td>\n",
       "      <td>2.727900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29280</td>\n",
       "      <td>2.841300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29290</td>\n",
       "      <td>2.889700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29300</td>\n",
       "      <td>2.679700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29310</td>\n",
       "      <td>2.729700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29320</td>\n",
       "      <td>3.009700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29330</td>\n",
       "      <td>2.707900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29340</td>\n",
       "      <td>2.919600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29350</td>\n",
       "      <td>2.785000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29360</td>\n",
       "      <td>2.707400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29370</td>\n",
       "      <td>2.824600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29380</td>\n",
       "      <td>2.907400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29390</td>\n",
       "      <td>2.777600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29400</td>\n",
       "      <td>2.735500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29410</td>\n",
       "      <td>2.734500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29420</td>\n",
       "      <td>2.711800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29430</td>\n",
       "      <td>2.973200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29440</td>\n",
       "      <td>2.900200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29450</td>\n",
       "      <td>3.164700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29460</td>\n",
       "      <td>2.832800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29470</td>\n",
       "      <td>2.747500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29480</td>\n",
       "      <td>2.757800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29490</td>\n",
       "      <td>2.871300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29500</td>\n",
       "      <td>2.762900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29510</td>\n",
       "      <td>2.779800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29520</td>\n",
       "      <td>2.783100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29530</td>\n",
       "      <td>2.847600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29540</td>\n",
       "      <td>2.957200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29550</td>\n",
       "      <td>2.782100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29560</td>\n",
       "      <td>2.911700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29570</td>\n",
       "      <td>2.925100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29580</td>\n",
       "      <td>2.861800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29590</td>\n",
       "      <td>2.775800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29600</td>\n",
       "      <td>2.782100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29610</td>\n",
       "      <td>2.945800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29620</td>\n",
       "      <td>2.637300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29630</td>\n",
       "      <td>2.890700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29640</td>\n",
       "      <td>2.955800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29650</td>\n",
       "      <td>2.772900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29660</td>\n",
       "      <td>2.759400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29670</td>\n",
       "      <td>3.002200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29680</td>\n",
       "      <td>2.920900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29690</td>\n",
       "      <td>3.180000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29700</td>\n",
       "      <td>2.855200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29710</td>\n",
       "      <td>2.658600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29720</td>\n",
       "      <td>2.926000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29730</td>\n",
       "      <td>2.854600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29740</td>\n",
       "      <td>2.690300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29750</td>\n",
       "      <td>2.850500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29760</td>\n",
       "      <td>2.781000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29770</td>\n",
       "      <td>2.741100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29780</td>\n",
       "      <td>2.888200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29790</td>\n",
       "      <td>2.850200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29800</td>\n",
       "      <td>2.862300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29810</td>\n",
       "      <td>2.946200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29820</td>\n",
       "      <td>2.849400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29830</td>\n",
       "      <td>2.747000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29840</td>\n",
       "      <td>2.838400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29850</td>\n",
       "      <td>2.683600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29860</td>\n",
       "      <td>2.730400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29870</td>\n",
       "      <td>2.805500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29880</td>\n",
       "      <td>2.796500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29890</td>\n",
       "      <td>2.897400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29900</td>\n",
       "      <td>2.803300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29910</td>\n",
       "      <td>2.888700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29920</td>\n",
       "      <td>2.750900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29930</td>\n",
       "      <td>2.791700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29940</td>\n",
       "      <td>2.806800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29950</td>\n",
       "      <td>2.847000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29960</td>\n",
       "      <td>2.700600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29970</td>\n",
       "      <td>2.748800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29980</td>\n",
       "      <td>2.726600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29990</td>\n",
       "      <td>2.918900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30000</td>\n",
       "      <td>2.766100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30010</td>\n",
       "      <td>3.094600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30020</td>\n",
       "      <td>2.889800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30030</td>\n",
       "      <td>2.967600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30040</td>\n",
       "      <td>2.984500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30050</td>\n",
       "      <td>2.711600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30060</td>\n",
       "      <td>2.922300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30070</td>\n",
       "      <td>2.762600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30080</td>\n",
       "      <td>3.161900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30090</td>\n",
       "      <td>2.914600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30100</td>\n",
       "      <td>2.884100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30110</td>\n",
       "      <td>2.784600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30120</td>\n",
       "      <td>2.880900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30130</td>\n",
       "      <td>2.781700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30140</td>\n",
       "      <td>2.730700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30150</td>\n",
       "      <td>2.940800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30160</td>\n",
       "      <td>2.764700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30170</td>\n",
       "      <td>3.026800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30180</td>\n",
       "      <td>2.793800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30190</td>\n",
       "      <td>2.782200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30200</td>\n",
       "      <td>2.941800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30210</td>\n",
       "      <td>2.914000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30220</td>\n",
       "      <td>2.933100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30230</td>\n",
       "      <td>2.881300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30240</td>\n",
       "      <td>2.833200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30250</td>\n",
       "      <td>2.781600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30260</td>\n",
       "      <td>2.741200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30270</td>\n",
       "      <td>2.775000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30280</td>\n",
       "      <td>2.833100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30290</td>\n",
       "      <td>2.774700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30300</td>\n",
       "      <td>2.908600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30310</td>\n",
       "      <td>2.799400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30320</td>\n",
       "      <td>2.921400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30330</td>\n",
       "      <td>2.740200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30340</td>\n",
       "      <td>2.911000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30350</td>\n",
       "      <td>2.672900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30360</td>\n",
       "      <td>2.831500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30370</td>\n",
       "      <td>3.095600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30380</td>\n",
       "      <td>2.787200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30390</td>\n",
       "      <td>3.035100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30400</td>\n",
       "      <td>2.771800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30410</td>\n",
       "      <td>2.927700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30420</td>\n",
       "      <td>2.693100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30430</td>\n",
       "      <td>2.886900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30440</td>\n",
       "      <td>2.982200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30450</td>\n",
       "      <td>2.890700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30460</td>\n",
       "      <td>2.698500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30470</td>\n",
       "      <td>2.748900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30480</td>\n",
       "      <td>2.705600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30490</td>\n",
       "      <td>2.881800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30500</td>\n",
       "      <td>2.827400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30510</td>\n",
       "      <td>2.891200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30520</td>\n",
       "      <td>2.848100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30530</td>\n",
       "      <td>2.842900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30540</td>\n",
       "      <td>2.747800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30550</td>\n",
       "      <td>2.871300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30560</td>\n",
       "      <td>2.613100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30570</td>\n",
       "      <td>2.818800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30580</td>\n",
       "      <td>2.915200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30590</td>\n",
       "      <td>2.941100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30600</td>\n",
       "      <td>2.736700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30610</td>\n",
       "      <td>2.962800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30620</td>\n",
       "      <td>2.775000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30630</td>\n",
       "      <td>2.907700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30640</td>\n",
       "      <td>2.895600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30650</td>\n",
       "      <td>2.958500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30660</td>\n",
       "      <td>3.013800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30670</td>\n",
       "      <td>2.843100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30680</td>\n",
       "      <td>2.818400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30690</td>\n",
       "      <td>2.875900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30700</td>\n",
       "      <td>3.037000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30710</td>\n",
       "      <td>2.838300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30720</td>\n",
       "      <td>2.798600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30730</td>\n",
       "      <td>2.751800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30740</td>\n",
       "      <td>2.924700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30750</td>\n",
       "      <td>2.857800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30760</td>\n",
       "      <td>2.810200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30770</td>\n",
       "      <td>2.940100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30780</td>\n",
       "      <td>2.957200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30790</td>\n",
       "      <td>2.887900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30800</td>\n",
       "      <td>2.672500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30810</td>\n",
       "      <td>2.819800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30820</td>\n",
       "      <td>2.702600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30830</td>\n",
       "      <td>2.795900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30840</td>\n",
       "      <td>2.762700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30850</td>\n",
       "      <td>2.742400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30860</td>\n",
       "      <td>2.756800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30870</td>\n",
       "      <td>2.706700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30880</td>\n",
       "      <td>2.873600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30890</td>\n",
       "      <td>2.809100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30900</td>\n",
       "      <td>2.757300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30910</td>\n",
       "      <td>2.918000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30920</td>\n",
       "      <td>2.963000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30930</td>\n",
       "      <td>2.800500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30940</td>\n",
       "      <td>2.877700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30950</td>\n",
       "      <td>2.846100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30960</td>\n",
       "      <td>2.988600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30970</td>\n",
       "      <td>2.803900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30980</td>\n",
       "      <td>2.804600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30990</td>\n",
       "      <td>2.961500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31000</td>\n",
       "      <td>2.993100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31010</td>\n",
       "      <td>3.045300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31020</td>\n",
       "      <td>2.786500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31030</td>\n",
       "      <td>2.939900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31040</td>\n",
       "      <td>2.980800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31050</td>\n",
       "      <td>2.724300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31060</td>\n",
       "      <td>3.000300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31070</td>\n",
       "      <td>2.852900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31080</td>\n",
       "      <td>2.924000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31090</td>\n",
       "      <td>2.861700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31100</td>\n",
       "      <td>2.727500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31110</td>\n",
       "      <td>2.934300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31120</td>\n",
       "      <td>2.703200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31130</td>\n",
       "      <td>2.616600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31140</td>\n",
       "      <td>2.960200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31150</td>\n",
       "      <td>2.600100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31160</td>\n",
       "      <td>2.875500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31170</td>\n",
       "      <td>2.898900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31180</td>\n",
       "      <td>2.828500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31190</td>\n",
       "      <td>2.855600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31200</td>\n",
       "      <td>3.010200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31210</td>\n",
       "      <td>2.926100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31220</td>\n",
       "      <td>2.832400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31230</td>\n",
       "      <td>3.077100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31240</td>\n",
       "      <td>2.766000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31250</td>\n",
       "      <td>2.859200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31260</td>\n",
       "      <td>2.792500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31270</td>\n",
       "      <td>2.902500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31280</td>\n",
       "      <td>2.877100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31290</td>\n",
       "      <td>3.001100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31300</td>\n",
       "      <td>2.647800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31310</td>\n",
       "      <td>2.915500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31320</td>\n",
       "      <td>2.745200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31330</td>\n",
       "      <td>2.868500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31340</td>\n",
       "      <td>2.702600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31350</td>\n",
       "      <td>2.655800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31360</td>\n",
       "      <td>2.842700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31370</td>\n",
       "      <td>2.738600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31380</td>\n",
       "      <td>2.765700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31390</td>\n",
       "      <td>2.849900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31400</td>\n",
       "      <td>2.860600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31410</td>\n",
       "      <td>2.770400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31420</td>\n",
       "      <td>2.922300</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table><p>"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "TrainOutput(global_step=31420, training_loss=0.56816256852153, metrics={'train_runtime': 4788.6849, 'train_samples_per_second': 26.245, 'train_steps_per_second': 6.561, 'total_flos': 6.605172768577536e+16, 'train_loss': 0.56816256852153, 'epoch': 5.0})"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from transformers import Trainer, TrainingArguments\n",
    "\n",
    "training_args = TrainingArguments(\n",
    "    output_dir=\"./syrian_dialect_lora_test3\",\n",
    "    per_device_train_batch_size=1,\n",
    "    gradient_accumulation_steps=4,\n",
    "    learning_rate=2e-4,\n",
    "    num_train_epochs=5,\n",
    "    logging_steps=10,\n",
    "    save_strategy=\"epoch\",\n",
    "    fp16=True,\n",
    "    save_total_limit=2,\n",
    "    report_to=\"none\",\n",
    "    save_safetensors=False  # << disable safetensors\n",
    ")\n",
    "\n",
    "\n",
    "\n",
    "trainer = Trainer(\n",
    "    model=model,\n",
    "    args=training_args,\n",
    "    train_dataset=tokenized_dataset[\"train\"]\n",
    ")\n",
    "\n",
    "trainer.train(resume_from_checkpoint=True)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "0cf22837-e418-4eb5-9442-2a0ec9a6df05",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "('./syrian_dialect_lora_test3/tokenizer_config.json',\n",
       " './syrian_dialect_lora_test3/special_tokens_map.json',\n",
       " './syrian_dialect_lora_test3/chat_template.jinja',\n",
       " './syrian_dialect_lora_test3/tokenizer.json')"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "model.save_pretrained(\"./syrian_dialect_lora_test3\")\n",
    "tokenizer.save_pretrained(\"./syrian_dialect_lora_test3\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "2e991147-c1a4-4a4b-9346-31cf6b445ace",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "`torch_dtype` is deprecated! Use `dtype` instead!\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "2cadd6e792104a73833cad963dd1973b",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Loading checkpoint shards:   0%|          | 0/2 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "('./shamidataset_finetunedmodel/tokenizer_config.json',\n",
       " './shamidataset_finetunedmodel/special_tokens_map.json',\n",
       " './shamidataset_finetunedmodel/chat_template.jinja',\n",
       " './shamidataset_finetunedmodel/tokenizer.json')"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import torch\n",
    "from transformers import AutoModelForCausalLM, AutoTokenizer\n",
    "from peft import PeftModel\n",
    "\n",
    "base_model_id = \"meta-llama/Llama-3.2-3B-Instruct\"\n",
    "lora_path = \"./syrian_dialect_lora_test3\"\n",
    "merged_output_path = \"./shamidataset_finetunedmodel\"\n",
    "\n",
    "# Load base model\n",
    "base_model = AutoModelForCausalLM.from_pretrained(\n",
    "    base_model_id,\n",
    "    torch_dtype=torch.float16,\n",
    "    device_map=\"auto\"\n",
    ")\n",
    "\n",
    "# Load LoRA adapter\n",
    "model = PeftModel.from_pretrained(base_model, lora_path)\n",
    "\n",
    "# Merge LoRA weights into base model\n",
    "model = model.merge_and_unload()\n",
    "\n",
    "# Save merged model\n",
    "model.save_pretrained(merged_output_path, safe_serialization=True)\n",
    "\n",
    "# Save tokenizer\n",
    "tokenizer = AutoTokenizer.from_pretrained(lora_path)\n",
    "tokenizer.save_pretrained(merged_output_path)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2afd66c8-5260-43d9-851e-6832975a93bc",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> AMIYAmaastricht/fine-tuning/UFLHsyrian.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "8d8488f2-9647-45ff-82d4-a195819c3080",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Cell 2: Imports\n",
    "import os\n",
    "import json\n",
    "from datasets import load_dataset, Dataset\n",
    "from transformers import AutoTokenizer, AutoModelForCausalLM, TrainingArguments, Trainer, DataCollatorForLanguageModeling\n",
    "from peft import LoraConfig, get_peft_model, TaskType\n",
    "import torch\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "089791fa-eb59-413d-85fa-329fada0e8df",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "DatasetDict({\n",
      "    train: Dataset({\n",
      "        features: ['text'],\n",
      "        num_rows: 325620\n",
      "    })\n",
      "    test: Dataset({\n",
      "        features: ['text'],\n",
      "        num_rows: 36180\n",
      "    })\n",
      "})\n"
     ]
    }
   ],
   "source": [
    "# Cell 3: Preprocessing UFAL dataset\n",
    "# Set your data paths\n",
    "eng_file = \"ufal_dataset/ufal-nla-v1.eng\"\n",
    "msa_file = \"ufal_dataset/ufal-nla-v1.arb\"\n",
    "da_file  = \"ufal_dataset/ufal-nla-v1.apc\"\n",
    "\n",
    "# Read files\n",
    "with open(eng_file, encoding=\"utf-8\") as f: eng = [line.strip() for line in f if line.strip()]\n",
    "with open(msa_file, encoding=\"utf-8\") as f: msa = [line.strip() for line in f if line.strip()]\n",
    "with open(da_file, encoding=\"utf-8\") as f: da  = [line.strip() for line in f if line.strip()]\n",
    "\n",
    "# Check alignment\n",
    "assert len(eng) == len(msa) == len(da), \"Mismatch in number of lines\"\n",
    "\n",
    "# Prepare dataset in JSONL format for multilingual translation\n",
    "dataset_list = []\n",
    "for e, m, d in zip(eng, msa, da):\n",
    "    dataset_list.append({\n",
    "        \"text\": f\"Instruction: Translate the following sentence to Syrian Arabic.\\nInput: {m}\\nOutput:\"\n",
    "    })\n",
    "    dataset_list.append({\n",
    "        \"text\": f\"Instruction: Translate the following sentence to MSA.\\nInput: {d}\\nOutput:\"\n",
    "    })\n",
    "    dataset_list.append({\n",
    "        \"text\": f\"Instruction: Translate the following sentence to English.\\nInput: {d}\\nOutput:\"\n",
    "    })\n",
    "\n",
    "# Convert to HuggingFace dataset\n",
    "dataset = Dataset.from_list(dataset_list)\n",
    "dataset = dataset.train_test_split(test_size=0.1)  # 90/10 split\n",
    "\n",
    "print(dataset)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "e46b4ead-69c2-42d1-89ab-a35631e62b0f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "ff60663909b3415d8232a99b24475cf3",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Map:   0%|          | 0/325620 [00:00<?, ? examples/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "0504fce738714b60a5bc93ee39c6bacd",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Map:   0%|          | 0/36180 [00:00<?, ? examples/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Cell 4: Load tokenizer\n",
    "model_name = \"meta-llama/Llama-3.2-3B-Instruct\"\n",
    "\n",
    "tokenizer = AutoTokenizer.from_pretrained(model_name, use_fast=False)\n",
    "if tokenizer.pad_token is None:\n",
    "    tokenizer.pad_token = tokenizer.eos_token\n",
    "\n",
    "# Tokenize function\n",
    "def tokenize_function(examples):\n",
    "    return tokenizer(examples[\"text\"], truncation=True, max_length=256)\n",
    "\n",
    "tokenized_datasets = dataset.map(tokenize_function, batched=True)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "730849ea-eb29-4526-9899-e7413604e4f7",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Cell 5: Prepare LoRA configuration\n",
    "lora_config = LoraConfig(\n",
    "    task_type=TaskType.CAUSAL_LM,\n",
    "    r=16,\n",
    "    lora_alpha=32,\n",
    "    lora_dropout=0.05,\n",
    "    bias=\"none\",\n",
    "    target_modules=[\"q_proj\",\"v_proj\"]\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "eaf447a5-a9d6-4013-9f16-e00034b8add9",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The `load_in_4bit` and `load_in_8bit` arguments are deprecated and will be removed in the future versions. Please, pass a `BitsAndBytesConfig` object in `quantization_config` argument instead.\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "1faeca5d04734c66b6aeae4c4bc92f38",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Loading checkpoint shards:   0%|          | 0/2 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "trainable params: 4,587,520 || all params: 3,217,337,344 || trainable%: 0.1426\n"
     ]
    }
   ],
   "source": [
    "# Cell 6: Load model with LoRA\n",
    "model = AutoModelForCausalLM.from_pretrained(\n",
    "    model_name,\n",
    "    load_in_8bit=True,  # uses less GPU memory\n",
    "    device_map=\"auto\"\n",
    ")\n",
    "\n",
    "model = get_peft_model(model, lora_config)\n",
    "model.print_trainable_parameters()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a9cc8361-81ca-47be-a96a-75464fd467a9",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Cell 7: Training setup\n",
    "data_collator = DataCollatorForLanguageModeling(tokenizer, mlm=False)\n",
    "\n",
    "training_args = TrainingArguments(\n",
    "    output_dir=\"./llama3-syrian-finetuned\",\n",
    "    per_device_train_batch_size=1,\n",
    "    gradient_accumulation_steps=4,\n",
    "    learning_rate=2e-4,\n",
    "    num_train_epochs=5,\n",
    "    logging_steps=10,\n",
    "    save_strategy=\"epoch\",\n",
    "    fp16=True,\n",
    "    save_total_limit=2,\n",
    "    report_to=\"none\",\n",
    "    max_steps=10000,\n",
    "    save_safetensors=False  # << disable safetensors\n",
    ")\n",
    "\n",
    "\n",
    "\n",
    "trainer = Trainer(\n",
    "    model=model,\n",
    "    args=training_args,\n",
    "    train_dataset=tokenized_datasets[\"train\"],\n",
    "    eval_dataset=tokenized_datasets[\"test\"],\n",
    "    tokenizer=tokenizer,\n",
    "    data_collator=data_collator\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "1b63f7c2-cc93-447c-aaef-2f0dd2b4e82c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "    <div>\n",
       "      \n",
       "      <progress value='10000' max='10000' style='width:300px; height:20px; vertical-align: middle;'></progress>\n",
       "      [10000/10000 2:41:42, Epoch 0/1]\n",
       "    </div>\n",
       "    <table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       " <tr style=\"text-align: left;\">\n",
       "      <th>Step</th>\n",
       "      <th>Training Loss</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <td>10</td>\n",
       "      <td>4.097300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>20</td>\n",
       "      <td>3.189400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30</td>\n",
       "      <td>2.778300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>40</td>\n",
       "      <td>2.860800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>50</td>\n",
       "      <td>2.739000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>60</td>\n",
       "      <td>2.624400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>70</td>\n",
       "      <td>2.856000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>80</td>\n",
       "      <td>2.762900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>90</td>\n",
       "      <td>2.543700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>100</td>\n",
       "      <td>2.726400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>110</td>\n",
       "      <td>2.569100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>120</td>\n",
       "      <td>2.738400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>130</td>\n",
       "      <td>2.663500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>140</td>\n",
       "      <td>2.736000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>150</td>\n",
       "      <td>2.642100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>160</td>\n",
       "      <td>2.460800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>170</td>\n",
       "      <td>2.522900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>180</td>\n",
       "      <td>2.571900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>190</td>\n",
       "      <td>2.386000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>200</td>\n",
       "      <td>2.233700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>210</td>\n",
       "      <td>2.462500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>220</td>\n",
       "      <td>2.526800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>230</td>\n",
       "      <td>2.159400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>240</td>\n",
       "      <td>2.381600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>250</td>\n",
       "      <td>2.471700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>260</td>\n",
       "      <td>2.290400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>270</td>\n",
       "      <td>2.171100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>280</td>\n",
       "      <td>2.393900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>290</td>\n",
       "      <td>2.326300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>300</td>\n",
       "      <td>2.267800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>310</td>\n",
       "      <td>2.107600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>320</td>\n",
       "      <td>2.239100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>330</td>\n",
       "      <td>2.390100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>340</td>\n",
       "      <td>2.330100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>350</td>\n",
       "      <td>2.166400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>360</td>\n",
       "      <td>2.190500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>370</td>\n",
       "      <td>2.270800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>380</td>\n",
       "      <td>2.184900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>390</td>\n",
       "      <td>2.021800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>400</td>\n",
       "      <td>2.308400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>410</td>\n",
       "      <td>2.304000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>420</td>\n",
       "      <td>2.019200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>430</td>\n",
       "      <td>2.222500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>440</td>\n",
       "      <td>2.134000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>450</td>\n",
       "      <td>2.233300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>460</td>\n",
       "      <td>2.310400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>470</td>\n",
       "      <td>2.113200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>480</td>\n",
       "      <td>2.199400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>490</td>\n",
       "      <td>2.383800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>500</td>\n",
       "      <td>2.158400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>510</td>\n",
       "      <td>2.072300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>520</td>\n",
       "      <td>2.277600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>530</td>\n",
       "      <td>2.288200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>540</td>\n",
       "      <td>2.162600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>550</td>\n",
       "      <td>1.985500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>560</td>\n",
       "      <td>2.273000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>570</td>\n",
       "      <td>2.160100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>580</td>\n",
       "      <td>1.965800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>590</td>\n",
       "      <td>2.344700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>600</td>\n",
       "      <td>2.101500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>610</td>\n",
       "      <td>2.234200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>620</td>\n",
       "      <td>2.078400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>630</td>\n",
       "      <td>2.142900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>640</td>\n",
       "      <td>2.174100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>650</td>\n",
       "      <td>2.165400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>660</td>\n",
       "      <td>2.347000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>670</td>\n",
       "      <td>2.092400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>680</td>\n",
       "      <td>2.136100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>690</td>\n",
       "      <td>2.226300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>700</td>\n",
       "      <td>2.213800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>710</td>\n",
       "      <td>2.230700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>720</td>\n",
       "      <td>2.163200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>730</td>\n",
       "      <td>2.253400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>740</td>\n",
       "      <td>2.063000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>750</td>\n",
       "      <td>2.200000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>760</td>\n",
       "      <td>2.252200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>770</td>\n",
       "      <td>2.170300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>780</td>\n",
       "      <td>2.227900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>790</td>\n",
       "      <td>2.290000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>800</td>\n",
       "      <td>2.219200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>810</td>\n",
       "      <td>2.230600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>820</td>\n",
       "      <td>2.208400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>830</td>\n",
       "      <td>2.121500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>840</td>\n",
       "      <td>2.295300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>850</td>\n",
       "      <td>2.138400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>860</td>\n",
       "      <td>2.237100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>870</td>\n",
       "      <td>2.153700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>880</td>\n",
       "      <td>2.175800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>890</td>\n",
       "      <td>2.207600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>900</td>\n",
       "      <td>2.114900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>910</td>\n",
       "      <td>2.398100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>920</td>\n",
       "      <td>2.144200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>930</td>\n",
       "      <td>2.162400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>940</td>\n",
       "      <td>2.262400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>950</td>\n",
       "      <td>2.070500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>960</td>\n",
       "      <td>2.140700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>970</td>\n",
       "      <td>2.218600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>980</td>\n",
       "      <td>2.142800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>990</td>\n",
       "      <td>2.037600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1000</td>\n",
       "      <td>2.232900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1010</td>\n",
       "      <td>2.279200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1020</td>\n",
       "      <td>2.083800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1030</td>\n",
       "      <td>2.120400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1040</td>\n",
       "      <td>2.224200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1050</td>\n",
       "      <td>2.238700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1060</td>\n",
       "      <td>2.424700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1070</td>\n",
       "      <td>2.073900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1080</td>\n",
       "      <td>2.092200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1090</td>\n",
       "      <td>2.148500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1100</td>\n",
       "      <td>2.129400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1110</td>\n",
       "      <td>2.122000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1120</td>\n",
       "      <td>2.407900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1130</td>\n",
       "      <td>2.177200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1140</td>\n",
       "      <td>2.161200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1150</td>\n",
       "      <td>2.214500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1160</td>\n",
       "      <td>2.250800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1170</td>\n",
       "      <td>2.255500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1180</td>\n",
       "      <td>2.010600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1190</td>\n",
       "      <td>2.227600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1200</td>\n",
       "      <td>2.034000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1210</td>\n",
       "      <td>2.101900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1220</td>\n",
       "      <td>2.219100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1230</td>\n",
       "      <td>2.098900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1240</td>\n",
       "      <td>2.168500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1250</td>\n",
       "      <td>2.102500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1260</td>\n",
       "      <td>2.122600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1270</td>\n",
       "      <td>2.198200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1280</td>\n",
       "      <td>2.042800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1290</td>\n",
       "      <td>2.176700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1300</td>\n",
       "      <td>2.042100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1310</td>\n",
       "      <td>2.083700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1320</td>\n",
       "      <td>2.333700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1330</td>\n",
       "      <td>2.341700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1340</td>\n",
       "      <td>2.144600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1350</td>\n",
       "      <td>2.021700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1360</td>\n",
       "      <td>2.157100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1370</td>\n",
       "      <td>2.109100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1380</td>\n",
       "      <td>2.062300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1390</td>\n",
       "      <td>2.196800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1400</td>\n",
       "      <td>2.170400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1410</td>\n",
       "      <td>2.010300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1420</td>\n",
       "      <td>2.093000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1430</td>\n",
       "      <td>2.105100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1440</td>\n",
       "      <td>2.207500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1450</td>\n",
       "      <td>2.126100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1460</td>\n",
       "      <td>2.112400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1470</td>\n",
       "      <td>2.010200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1480</td>\n",
       "      <td>2.279900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1490</td>\n",
       "      <td>2.048200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1500</td>\n",
       "      <td>2.104700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1510</td>\n",
       "      <td>2.139500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1520</td>\n",
       "      <td>2.111100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1530</td>\n",
       "      <td>2.136900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1540</td>\n",
       "      <td>2.228100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1550</td>\n",
       "      <td>2.128400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1560</td>\n",
       "      <td>2.039600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1570</td>\n",
       "      <td>1.793700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1580</td>\n",
       "      <td>2.143200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1590</td>\n",
       "      <td>2.226300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1600</td>\n",
       "      <td>2.305800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1610</td>\n",
       "      <td>1.928300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1620</td>\n",
       "      <td>2.079200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1630</td>\n",
       "      <td>2.049800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1640</td>\n",
       "      <td>2.040000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1650</td>\n",
       "      <td>2.238300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1660</td>\n",
       "      <td>2.024500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1670</td>\n",
       "      <td>2.191200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1680</td>\n",
       "      <td>2.126300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1690</td>\n",
       "      <td>2.112100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1700</td>\n",
       "      <td>2.049300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1710</td>\n",
       "      <td>2.024700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1720</td>\n",
       "      <td>1.952400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1730</td>\n",
       "      <td>2.111500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1740</td>\n",
       "      <td>2.205700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1750</td>\n",
       "      <td>2.189200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1760</td>\n",
       "      <td>2.067900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1770</td>\n",
       "      <td>2.103000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1780</td>\n",
       "      <td>2.162000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1790</td>\n",
       "      <td>2.119600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1800</td>\n",
       "      <td>1.930800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1810</td>\n",
       "      <td>2.116900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1820</td>\n",
       "      <td>2.074900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1830</td>\n",
       "      <td>2.138500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1840</td>\n",
       "      <td>2.141300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1850</td>\n",
       "      <td>2.067000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1860</td>\n",
       "      <td>2.090700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1870</td>\n",
       "      <td>2.002100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1880</td>\n",
       "      <td>2.221300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1890</td>\n",
       "      <td>2.180700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1900</td>\n",
       "      <td>2.249100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1910</td>\n",
       "      <td>2.313400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1920</td>\n",
       "      <td>1.997900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1930</td>\n",
       "      <td>2.095000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1940</td>\n",
       "      <td>2.100100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1950</td>\n",
       "      <td>2.039100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1960</td>\n",
       "      <td>2.235400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1970</td>\n",
       "      <td>2.134400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1980</td>\n",
       "      <td>2.282600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1990</td>\n",
       "      <td>1.945600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2000</td>\n",
       "      <td>2.151400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2010</td>\n",
       "      <td>2.119500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2020</td>\n",
       "      <td>2.153700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2030</td>\n",
       "      <td>2.065400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2040</td>\n",
       "      <td>2.186800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2050</td>\n",
       "      <td>2.102700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2060</td>\n",
       "      <td>2.077200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2070</td>\n",
       "      <td>2.181400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2080</td>\n",
       "      <td>2.122900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2090</td>\n",
       "      <td>2.204000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2100</td>\n",
       "      <td>2.213700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2110</td>\n",
       "      <td>2.007900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2120</td>\n",
       "      <td>1.995100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2130</td>\n",
       "      <td>2.080200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2140</td>\n",
       "      <td>1.982500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2150</td>\n",
       "      <td>2.114000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2160</td>\n",
       "      <td>2.032100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2170</td>\n",
       "      <td>1.977100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2180</td>\n",
       "      <td>1.990300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2190</td>\n",
       "      <td>2.045500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2200</td>\n",
       "      <td>2.010200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2210</td>\n",
       "      <td>2.283900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2220</td>\n",
       "      <td>2.129800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2230</td>\n",
       "      <td>1.990000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2240</td>\n",
       "      <td>2.208000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2250</td>\n",
       "      <td>1.969900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2260</td>\n",
       "      <td>2.046200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2270</td>\n",
       "      <td>2.051000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2280</td>\n",
       "      <td>2.187700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2290</td>\n",
       "      <td>1.943800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2300</td>\n",
       "      <td>2.109800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2310</td>\n",
       "      <td>2.173100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2320</td>\n",
       "      <td>2.017200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2330</td>\n",
       "      <td>2.042000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2340</td>\n",
       "      <td>1.919500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2350</td>\n",
       "      <td>2.195000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2360</td>\n",
       "      <td>2.177500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2370</td>\n",
       "      <td>2.015300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2380</td>\n",
       "      <td>2.330000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2390</td>\n",
       "      <td>2.008200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2400</td>\n",
       "      <td>2.039000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2410</td>\n",
       "      <td>2.041300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2420</td>\n",
       "      <td>2.079000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2430</td>\n",
       "      <td>1.846000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2440</td>\n",
       "      <td>1.994500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2450</td>\n",
       "      <td>1.921000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2460</td>\n",
       "      <td>2.014800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2470</td>\n",
       "      <td>2.037900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2480</td>\n",
       "      <td>2.137300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2490</td>\n",
       "      <td>2.123600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2500</td>\n",
       "      <td>2.028000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2510</td>\n",
       "      <td>2.022100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2520</td>\n",
       "      <td>2.094800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2530</td>\n",
       "      <td>2.213500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2540</td>\n",
       "      <td>2.037200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2550</td>\n",
       "      <td>2.104000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2560</td>\n",
       "      <td>2.251700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2570</td>\n",
       "      <td>2.189700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2580</td>\n",
       "      <td>2.176300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2590</td>\n",
       "      <td>2.238100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2600</td>\n",
       "      <td>2.105600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2610</td>\n",
       "      <td>2.044100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2620</td>\n",
       "      <td>2.104300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2630</td>\n",
       "      <td>1.929700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2640</td>\n",
       "      <td>2.149800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2650</td>\n",
       "      <td>1.974800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2660</td>\n",
       "      <td>2.026000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2670</td>\n",
       "      <td>2.040300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2680</td>\n",
       "      <td>2.036200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2690</td>\n",
       "      <td>2.122900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2700</td>\n",
       "      <td>2.176600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2710</td>\n",
       "      <td>2.242400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2720</td>\n",
       "      <td>2.142200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2730</td>\n",
       "      <td>2.047000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2740</td>\n",
       "      <td>1.921300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2750</td>\n",
       "      <td>2.219700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2760</td>\n",
       "      <td>2.058000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2770</td>\n",
       "      <td>2.066300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2780</td>\n",
       "      <td>1.880700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2790</td>\n",
       "      <td>2.116600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2800</td>\n",
       "      <td>1.955300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2810</td>\n",
       "      <td>2.003300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2820</td>\n",
       "      <td>2.029800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2830</td>\n",
       "      <td>2.041100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2840</td>\n",
       "      <td>2.180300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2850</td>\n",
       "      <td>1.852800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2860</td>\n",
       "      <td>2.102400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2870</td>\n",
       "      <td>2.046600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2880</td>\n",
       "      <td>2.268700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2890</td>\n",
       "      <td>2.012400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2900</td>\n",
       "      <td>2.059000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2910</td>\n",
       "      <td>1.987500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2920</td>\n",
       "      <td>1.946800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2930</td>\n",
       "      <td>2.180000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2940</td>\n",
       "      <td>2.032400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2950</td>\n",
       "      <td>2.057900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2960</td>\n",
       "      <td>2.025000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2970</td>\n",
       "      <td>2.063600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2980</td>\n",
       "      <td>2.098900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2990</td>\n",
       "      <td>2.082900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3000</td>\n",
       "      <td>1.980000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3010</td>\n",
       "      <td>2.131600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3020</td>\n",
       "      <td>2.214800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3030</td>\n",
       "      <td>2.037600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3040</td>\n",
       "      <td>2.047900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3050</td>\n",
       "      <td>2.136000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3060</td>\n",
       "      <td>2.070400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3070</td>\n",
       "      <td>1.917800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3080</td>\n",
       "      <td>2.203000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3090</td>\n",
       "      <td>1.903900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3100</td>\n",
       "      <td>1.978600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3110</td>\n",
       "      <td>2.073700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3120</td>\n",
       "      <td>2.095000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3130</td>\n",
       "      <td>2.084200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3140</td>\n",
       "      <td>2.006000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3150</td>\n",
       "      <td>1.966500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3160</td>\n",
       "      <td>2.260700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3170</td>\n",
       "      <td>2.038200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3180</td>\n",
       "      <td>1.973900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3190</td>\n",
       "      <td>1.991600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3200</td>\n",
       "      <td>1.939800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3210</td>\n",
       "      <td>1.916100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3220</td>\n",
       "      <td>2.180100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3230</td>\n",
       "      <td>2.080200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3240</td>\n",
       "      <td>2.287700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3250</td>\n",
       "      <td>2.136400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3260</td>\n",
       "      <td>2.184000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3270</td>\n",
       "      <td>1.983300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3280</td>\n",
       "      <td>1.976900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3290</td>\n",
       "      <td>1.963900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3300</td>\n",
       "      <td>1.782000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3310</td>\n",
       "      <td>2.124700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3320</td>\n",
       "      <td>1.986900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3330</td>\n",
       "      <td>2.032800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3340</td>\n",
       "      <td>2.220400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3350</td>\n",
       "      <td>2.029400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3360</td>\n",
       "      <td>2.068500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3370</td>\n",
       "      <td>2.096500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3380</td>\n",
       "      <td>2.113900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3390</td>\n",
       "      <td>2.090200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3400</td>\n",
       "      <td>1.964300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3410</td>\n",
       "      <td>2.037200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3420</td>\n",
       "      <td>1.960400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3430</td>\n",
       "      <td>1.944700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3440</td>\n",
       "      <td>2.009300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3450</td>\n",
       "      <td>2.105600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3460</td>\n",
       "      <td>2.094300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3470</td>\n",
       "      <td>1.999700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3480</td>\n",
       "      <td>1.965200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3490</td>\n",
       "      <td>2.144400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3500</td>\n",
       "      <td>2.025900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3510</td>\n",
       "      <td>2.138300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3520</td>\n",
       "      <td>1.991600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3530</td>\n",
       "      <td>2.183000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3540</td>\n",
       "      <td>2.230600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3550</td>\n",
       "      <td>2.093000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3560</td>\n",
       "      <td>2.205700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3570</td>\n",
       "      <td>1.951000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3580</td>\n",
       "      <td>2.091300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3590</td>\n",
       "      <td>2.041800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3600</td>\n",
       "      <td>1.924900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3610</td>\n",
       "      <td>2.057600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3620</td>\n",
       "      <td>2.074200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3630</td>\n",
       "      <td>2.010700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3640</td>\n",
       "      <td>2.059400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3650</td>\n",
       "      <td>1.817200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3660</td>\n",
       "      <td>1.939100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3670</td>\n",
       "      <td>1.867200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3680</td>\n",
       "      <td>2.177400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3690</td>\n",
       "      <td>2.016500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3700</td>\n",
       "      <td>2.085500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3710</td>\n",
       "      <td>2.098000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3720</td>\n",
       "      <td>2.209300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3730</td>\n",
       "      <td>1.868700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3740</td>\n",
       "      <td>2.067200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3750</td>\n",
       "      <td>2.146200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3760</td>\n",
       "      <td>2.053600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3770</td>\n",
       "      <td>1.925200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3780</td>\n",
       "      <td>2.071300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3790</td>\n",
       "      <td>2.256300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3800</td>\n",
       "      <td>2.049400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3810</td>\n",
       "      <td>2.275800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3820</td>\n",
       "      <td>1.927600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3830</td>\n",
       "      <td>2.048600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3840</td>\n",
       "      <td>2.004500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3850</td>\n",
       "      <td>1.964700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3860</td>\n",
       "      <td>2.078600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3870</td>\n",
       "      <td>2.019400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3880</td>\n",
       "      <td>2.075200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3890</td>\n",
       "      <td>2.025000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3900</td>\n",
       "      <td>1.991400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3910</td>\n",
       "      <td>2.072400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3920</td>\n",
       "      <td>1.953700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3930</td>\n",
       "      <td>2.060600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3940</td>\n",
       "      <td>2.123000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3950</td>\n",
       "      <td>2.076300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3960</td>\n",
       "      <td>2.020600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3970</td>\n",
       "      <td>2.142300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3980</td>\n",
       "      <td>1.961800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3990</td>\n",
       "      <td>2.063100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4000</td>\n",
       "      <td>2.014100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4010</td>\n",
       "      <td>2.066000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4020</td>\n",
       "      <td>1.986600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4030</td>\n",
       "      <td>2.219700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4040</td>\n",
       "      <td>2.106100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4050</td>\n",
       "      <td>2.027100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4060</td>\n",
       "      <td>1.985200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4070</td>\n",
       "      <td>1.922300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4080</td>\n",
       "      <td>2.027500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4090</td>\n",
       "      <td>2.020300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4100</td>\n",
       "      <td>2.041900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4110</td>\n",
       "      <td>2.131100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4120</td>\n",
       "      <td>1.964900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4130</td>\n",
       "      <td>2.076500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4140</td>\n",
       "      <td>2.014700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4150</td>\n",
       "      <td>2.048800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4160</td>\n",
       "      <td>2.211500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4170</td>\n",
       "      <td>1.970400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4180</td>\n",
       "      <td>1.996100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4190</td>\n",
       "      <td>1.890000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4200</td>\n",
       "      <td>2.136900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4210</td>\n",
       "      <td>2.117500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4220</td>\n",
       "      <td>2.171600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4230</td>\n",
       "      <td>2.129100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4240</td>\n",
       "      <td>1.945600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4250</td>\n",
       "      <td>2.040100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4260</td>\n",
       "      <td>2.114100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4270</td>\n",
       "      <td>1.946300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4280</td>\n",
       "      <td>2.038900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4290</td>\n",
       "      <td>2.032400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4300</td>\n",
       "      <td>1.861900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4310</td>\n",
       "      <td>2.016600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4320</td>\n",
       "      <td>1.951400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4330</td>\n",
       "      <td>2.056300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4340</td>\n",
       "      <td>2.044000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4350</td>\n",
       "      <td>2.081500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4360</td>\n",
       "      <td>2.075700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4370</td>\n",
       "      <td>2.052000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4380</td>\n",
       "      <td>2.003100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4390</td>\n",
       "      <td>2.138100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4400</td>\n",
       "      <td>1.946100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4410</td>\n",
       "      <td>1.850200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4420</td>\n",
       "      <td>1.986800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4430</td>\n",
       "      <td>2.057600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4440</td>\n",
       "      <td>2.150600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4450</td>\n",
       "      <td>1.958100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4460</td>\n",
       "      <td>2.001800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4470</td>\n",
       "      <td>1.909400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4480</td>\n",
       "      <td>2.190600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4490</td>\n",
       "      <td>2.005700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4500</td>\n",
       "      <td>2.083700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4510</td>\n",
       "      <td>2.070100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4520</td>\n",
       "      <td>2.046900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4530</td>\n",
       "      <td>2.088600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4540</td>\n",
       "      <td>1.881600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4550</td>\n",
       "      <td>2.152100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4560</td>\n",
       "      <td>2.071500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4570</td>\n",
       "      <td>2.033100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4580</td>\n",
       "      <td>1.961000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4590</td>\n",
       "      <td>2.092400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4600</td>\n",
       "      <td>1.914800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4610</td>\n",
       "      <td>1.978600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4620</td>\n",
       "      <td>2.132400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4630</td>\n",
       "      <td>1.931400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4640</td>\n",
       "      <td>1.941700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4650</td>\n",
       "      <td>2.094800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4660</td>\n",
       "      <td>2.010000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4670</td>\n",
       "      <td>1.983500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4680</td>\n",
       "      <td>1.930500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4690</td>\n",
       "      <td>2.064400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4700</td>\n",
       "      <td>2.180000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4710</td>\n",
       "      <td>2.029100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4720</td>\n",
       "      <td>2.034100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4730</td>\n",
       "      <td>2.066800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4740</td>\n",
       "      <td>1.941900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4750</td>\n",
       "      <td>2.039200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4760</td>\n",
       "      <td>2.171200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4770</td>\n",
       "      <td>2.139700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4780</td>\n",
       "      <td>1.943800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4790</td>\n",
       "      <td>2.019900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4800</td>\n",
       "      <td>1.942900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4810</td>\n",
       "      <td>2.008600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4820</td>\n",
       "      <td>2.094200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4830</td>\n",
       "      <td>2.085500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4840</td>\n",
       "      <td>1.975400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4850</td>\n",
       "      <td>2.011400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4860</td>\n",
       "      <td>2.189100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4870</td>\n",
       "      <td>1.970500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4880</td>\n",
       "      <td>2.031500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4890</td>\n",
       "      <td>1.913400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4900</td>\n",
       "      <td>1.893100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4910</td>\n",
       "      <td>1.980600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4920</td>\n",
       "      <td>2.110400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4930</td>\n",
       "      <td>2.076000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4940</td>\n",
       "      <td>2.034400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4950</td>\n",
       "      <td>1.971300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4960</td>\n",
       "      <td>2.154600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4970</td>\n",
       "      <td>2.117800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4980</td>\n",
       "      <td>2.031900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4990</td>\n",
       "      <td>1.909800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5000</td>\n",
       "      <td>2.061300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5010</td>\n",
       "      <td>2.103700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5020</td>\n",
       "      <td>2.012400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5030</td>\n",
       "      <td>1.998600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5040</td>\n",
       "      <td>2.167600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5050</td>\n",
       "      <td>1.953600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5060</td>\n",
       "      <td>2.004900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5070</td>\n",
       "      <td>2.010600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5080</td>\n",
       "      <td>2.128100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5090</td>\n",
       "      <td>1.956400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5100</td>\n",
       "      <td>2.232000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5110</td>\n",
       "      <td>2.060800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5120</td>\n",
       "      <td>1.923900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5130</td>\n",
       "      <td>1.940700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5140</td>\n",
       "      <td>1.929400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5150</td>\n",
       "      <td>1.868700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5160</td>\n",
       "      <td>2.154600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5170</td>\n",
       "      <td>1.967400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5180</td>\n",
       "      <td>2.104500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5190</td>\n",
       "      <td>2.095300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5200</td>\n",
       "      <td>2.023000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5210</td>\n",
       "      <td>2.129700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5220</td>\n",
       "      <td>1.967100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5230</td>\n",
       "      <td>2.138100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5240</td>\n",
       "      <td>2.089500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5250</td>\n",
       "      <td>1.827300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5260</td>\n",
       "      <td>2.001600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5270</td>\n",
       "      <td>2.033100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5280</td>\n",
       "      <td>1.886700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5290</td>\n",
       "      <td>2.072000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5300</td>\n",
       "      <td>2.201900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5310</td>\n",
       "      <td>2.032900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5320</td>\n",
       "      <td>1.964600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5330</td>\n",
       "      <td>2.040500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5340</td>\n",
       "      <td>2.198200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5350</td>\n",
       "      <td>1.823100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5360</td>\n",
       "      <td>1.965800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5370</td>\n",
       "      <td>2.026500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5380</td>\n",
       "      <td>1.993500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5390</td>\n",
       "      <td>2.115200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5400</td>\n",
       "      <td>2.006200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5410</td>\n",
       "      <td>1.923700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5420</td>\n",
       "      <td>2.080800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5430</td>\n",
       "      <td>2.144100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5440</td>\n",
       "      <td>2.002200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5450</td>\n",
       "      <td>1.871300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5460</td>\n",
       "      <td>1.965500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5470</td>\n",
       "      <td>1.943300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5480</td>\n",
       "      <td>2.118700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5490</td>\n",
       "      <td>2.148800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5500</td>\n",
       "      <td>2.093400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5510</td>\n",
       "      <td>1.931300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5520</td>\n",
       "      <td>1.958000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5530</td>\n",
       "      <td>2.020200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5540</td>\n",
       "      <td>1.898100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5550</td>\n",
       "      <td>1.967200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5560</td>\n",
       "      <td>1.959000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5570</td>\n",
       "      <td>1.908100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5580</td>\n",
       "      <td>2.229700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5590</td>\n",
       "      <td>2.017400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5600</td>\n",
       "      <td>1.875200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5610</td>\n",
       "      <td>1.978200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5620</td>\n",
       "      <td>1.959200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5630</td>\n",
       "      <td>2.035600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5640</td>\n",
       "      <td>2.147800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5650</td>\n",
       "      <td>2.035000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5660</td>\n",
       "      <td>2.008400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5670</td>\n",
       "      <td>2.044800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5680</td>\n",
       "      <td>2.005800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5690</td>\n",
       "      <td>2.024400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5700</td>\n",
       "      <td>2.000700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5710</td>\n",
       "      <td>2.007300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5720</td>\n",
       "      <td>2.020700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5730</td>\n",
       "      <td>1.966000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5740</td>\n",
       "      <td>2.003200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5750</td>\n",
       "      <td>2.010100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5760</td>\n",
       "      <td>1.915600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5770</td>\n",
       "      <td>2.081300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5780</td>\n",
       "      <td>1.933600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5790</td>\n",
       "      <td>1.902000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5800</td>\n",
       "      <td>2.065600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5810</td>\n",
       "      <td>2.011900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5820</td>\n",
       "      <td>1.813300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5830</td>\n",
       "      <td>2.034600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5840</td>\n",
       "      <td>2.061700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5850</td>\n",
       "      <td>2.052400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5860</td>\n",
       "      <td>1.915700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5870</td>\n",
       "      <td>1.948200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5880</td>\n",
       "      <td>2.022200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5890</td>\n",
       "      <td>1.959200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5900</td>\n",
       "      <td>2.090700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5910</td>\n",
       "      <td>2.142100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5920</td>\n",
       "      <td>2.244300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5930</td>\n",
       "      <td>1.969000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5940</td>\n",
       "      <td>1.995100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5950</td>\n",
       "      <td>1.900800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5960</td>\n",
       "      <td>2.179000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5970</td>\n",
       "      <td>2.168800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5980</td>\n",
       "      <td>2.068300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5990</td>\n",
       "      <td>2.078100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6000</td>\n",
       "      <td>1.916800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6010</td>\n",
       "      <td>2.050600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6020</td>\n",
       "      <td>1.917800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6030</td>\n",
       "      <td>1.873200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6040</td>\n",
       "      <td>1.942500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6050</td>\n",
       "      <td>2.009700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6060</td>\n",
       "      <td>1.879600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6070</td>\n",
       "      <td>2.038700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6080</td>\n",
       "      <td>1.872600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6090</td>\n",
       "      <td>1.949100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6100</td>\n",
       "      <td>1.911900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6110</td>\n",
       "      <td>2.006800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6120</td>\n",
       "      <td>1.971300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6130</td>\n",
       "      <td>2.047600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6140</td>\n",
       "      <td>1.954500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6150</td>\n",
       "      <td>1.858800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6160</td>\n",
       "      <td>1.975000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6170</td>\n",
       "      <td>2.084500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6180</td>\n",
       "      <td>1.875600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6190</td>\n",
       "      <td>2.012300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6200</td>\n",
       "      <td>1.783900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6210</td>\n",
       "      <td>1.995700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6220</td>\n",
       "      <td>2.092200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6230</td>\n",
       "      <td>2.030100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6240</td>\n",
       "      <td>2.104300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6250</td>\n",
       "      <td>2.047700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6260</td>\n",
       "      <td>1.937600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6270</td>\n",
       "      <td>2.107600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6280</td>\n",
       "      <td>2.079300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6290</td>\n",
       "      <td>1.951500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6300</td>\n",
       "      <td>1.887000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6310</td>\n",
       "      <td>2.014200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6320</td>\n",
       "      <td>2.081500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6330</td>\n",
       "      <td>1.916400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6340</td>\n",
       "      <td>2.118700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6350</td>\n",
       "      <td>1.911900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6360</td>\n",
       "      <td>1.934700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6370</td>\n",
       "      <td>1.940800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6380</td>\n",
       "      <td>1.949500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6390</td>\n",
       "      <td>2.070800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6400</td>\n",
       "      <td>2.052200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6410</td>\n",
       "      <td>1.988200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6420</td>\n",
       "      <td>2.014400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6430</td>\n",
       "      <td>1.699200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6440</td>\n",
       "      <td>1.995900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6450</td>\n",
       "      <td>1.948600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6460</td>\n",
       "      <td>2.129100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6470</td>\n",
       "      <td>1.956500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6480</td>\n",
       "      <td>1.982500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6490</td>\n",
       "      <td>2.198300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6500</td>\n",
       "      <td>1.989400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6510</td>\n",
       "      <td>1.956800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6520</td>\n",
       "      <td>1.930000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6530</td>\n",
       "      <td>1.863200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6540</td>\n",
       "      <td>1.888400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6550</td>\n",
       "      <td>1.968300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6560</td>\n",
       "      <td>2.034800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6570</td>\n",
       "      <td>1.950500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6580</td>\n",
       "      <td>2.019500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6590</td>\n",
       "      <td>2.023500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6600</td>\n",
       "      <td>1.858400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6610</td>\n",
       "      <td>1.960400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6620</td>\n",
       "      <td>1.866600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6630</td>\n",
       "      <td>1.876900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6640</td>\n",
       "      <td>1.917500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6650</td>\n",
       "      <td>1.983900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6660</td>\n",
       "      <td>1.895600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6670</td>\n",
       "      <td>1.995200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6680</td>\n",
       "      <td>2.062300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6690</td>\n",
       "      <td>2.037300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6700</td>\n",
       "      <td>1.952500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6710</td>\n",
       "      <td>2.112300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6720</td>\n",
       "      <td>1.943700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6730</td>\n",
       "      <td>1.893400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6740</td>\n",
       "      <td>1.734400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6750</td>\n",
       "      <td>1.953500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6760</td>\n",
       "      <td>2.050600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6770</td>\n",
       "      <td>2.097900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6780</td>\n",
       "      <td>2.005700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6790</td>\n",
       "      <td>2.010900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6800</td>\n",
       "      <td>2.081600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6810</td>\n",
       "      <td>1.937000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6820</td>\n",
       "      <td>1.923800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6830</td>\n",
       "      <td>2.092400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6840</td>\n",
       "      <td>1.793300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6850</td>\n",
       "      <td>2.094700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6860</td>\n",
       "      <td>2.037000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6870</td>\n",
       "      <td>2.041000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6880</td>\n",
       "      <td>2.073200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6890</td>\n",
       "      <td>2.015600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6900</td>\n",
       "      <td>2.046100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6910</td>\n",
       "      <td>1.991400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6920</td>\n",
       "      <td>1.929100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6930</td>\n",
       "      <td>1.816500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6940</td>\n",
       "      <td>1.911800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6950</td>\n",
       "      <td>2.066200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6960</td>\n",
       "      <td>1.930200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6970</td>\n",
       "      <td>1.907000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6980</td>\n",
       "      <td>1.956200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6990</td>\n",
       "      <td>1.920000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7000</td>\n",
       "      <td>2.112000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7010</td>\n",
       "      <td>2.031700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7020</td>\n",
       "      <td>2.092600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7030</td>\n",
       "      <td>1.838800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7040</td>\n",
       "      <td>1.843300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7050</td>\n",
       "      <td>1.911800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7060</td>\n",
       "      <td>2.028400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7070</td>\n",
       "      <td>1.921300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7080</td>\n",
       "      <td>1.940800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7090</td>\n",
       "      <td>1.993600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7100</td>\n",
       "      <td>1.890400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7110</td>\n",
       "      <td>1.823300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7120</td>\n",
       "      <td>1.921000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7130</td>\n",
       "      <td>1.951900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7140</td>\n",
       "      <td>1.936200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7150</td>\n",
       "      <td>1.923700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7160</td>\n",
       "      <td>1.976200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7170</td>\n",
       "      <td>2.084900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7180</td>\n",
       "      <td>1.928000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7190</td>\n",
       "      <td>1.898400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7200</td>\n",
       "      <td>1.901000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7210</td>\n",
       "      <td>2.102900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7220</td>\n",
       "      <td>1.966500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7230</td>\n",
       "      <td>1.908600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7240</td>\n",
       "      <td>1.969100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7250</td>\n",
       "      <td>1.888800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7260</td>\n",
       "      <td>1.968000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7270</td>\n",
       "      <td>2.128100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7280</td>\n",
       "      <td>1.871300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7290</td>\n",
       "      <td>1.980000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7300</td>\n",
       "      <td>2.050700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7310</td>\n",
       "      <td>1.971200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7320</td>\n",
       "      <td>2.045600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7330</td>\n",
       "      <td>2.024800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7340</td>\n",
       "      <td>1.969900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7350</td>\n",
       "      <td>2.030200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7360</td>\n",
       "      <td>1.850500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7370</td>\n",
       "      <td>2.024100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7380</td>\n",
       "      <td>1.861000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7390</td>\n",
       "      <td>1.950700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7400</td>\n",
       "      <td>2.040200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7410</td>\n",
       "      <td>2.044500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7420</td>\n",
       "      <td>1.906000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7430</td>\n",
       "      <td>2.009200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7440</td>\n",
       "      <td>2.059500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7450</td>\n",
       "      <td>1.920800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7460</td>\n",
       "      <td>2.020400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7470</td>\n",
       "      <td>2.274400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7480</td>\n",
       "      <td>1.967700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7490</td>\n",
       "      <td>1.940200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7500</td>\n",
       "      <td>1.941600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7510</td>\n",
       "      <td>1.968900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7520</td>\n",
       "      <td>1.960800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7530</td>\n",
       "      <td>2.169100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7540</td>\n",
       "      <td>1.935000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7550</td>\n",
       "      <td>2.040900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7560</td>\n",
       "      <td>2.042100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7570</td>\n",
       "      <td>2.052100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7580</td>\n",
       "      <td>2.058400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7590</td>\n",
       "      <td>1.896400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7600</td>\n",
       "      <td>2.159200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7610</td>\n",
       "      <td>2.224900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7620</td>\n",
       "      <td>1.967700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7630</td>\n",
       "      <td>2.160700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7640</td>\n",
       "      <td>2.028200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7650</td>\n",
       "      <td>2.019200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7660</td>\n",
       "      <td>2.005100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7670</td>\n",
       "      <td>2.023600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7680</td>\n",
       "      <td>1.929200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7690</td>\n",
       "      <td>1.885800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7700</td>\n",
       "      <td>2.148200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7710</td>\n",
       "      <td>1.799800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7720</td>\n",
       "      <td>1.866100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7730</td>\n",
       "      <td>1.904500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7740</td>\n",
       "      <td>1.818800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7750</td>\n",
       "      <td>2.026600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7760</td>\n",
       "      <td>1.928400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7770</td>\n",
       "      <td>2.042200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7780</td>\n",
       "      <td>1.907100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7790</td>\n",
       "      <td>1.998200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7800</td>\n",
       "      <td>1.846900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7810</td>\n",
       "      <td>1.969600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7820</td>\n",
       "      <td>1.957800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7830</td>\n",
       "      <td>1.979600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7840</td>\n",
       "      <td>1.864800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7850</td>\n",
       "      <td>2.016500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7860</td>\n",
       "      <td>2.022200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7870</td>\n",
       "      <td>1.989900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7880</td>\n",
       "      <td>2.013000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7890</td>\n",
       "      <td>1.968400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7900</td>\n",
       "      <td>1.929100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7910</td>\n",
       "      <td>2.116200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7920</td>\n",
       "      <td>1.990300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7930</td>\n",
       "      <td>1.980600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7940</td>\n",
       "      <td>1.873200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7950</td>\n",
       "      <td>1.930100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7960</td>\n",
       "      <td>1.807600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7970</td>\n",
       "      <td>2.040100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7980</td>\n",
       "      <td>1.989100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7990</td>\n",
       "      <td>1.962700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8000</td>\n",
       "      <td>1.801500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8010</td>\n",
       "      <td>1.989200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8020</td>\n",
       "      <td>1.818000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8030</td>\n",
       "      <td>1.952800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8040</td>\n",
       "      <td>2.036400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8050</td>\n",
       "      <td>1.905900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8060</td>\n",
       "      <td>2.004300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8070</td>\n",
       "      <td>1.961600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8080</td>\n",
       "      <td>1.874200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8090</td>\n",
       "      <td>1.794700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8100</td>\n",
       "      <td>1.958900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8110</td>\n",
       "      <td>2.017100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8120</td>\n",
       "      <td>1.890600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8130</td>\n",
       "      <td>1.936800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8140</td>\n",
       "      <td>2.025500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8150</td>\n",
       "      <td>1.992400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8160</td>\n",
       "      <td>2.196100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8170</td>\n",
       "      <td>1.825600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8180</td>\n",
       "      <td>1.921000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8190</td>\n",
       "      <td>1.936600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8200</td>\n",
       "      <td>1.817900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8210</td>\n",
       "      <td>1.991400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8220</td>\n",
       "      <td>1.982700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8230</td>\n",
       "      <td>2.029200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8240</td>\n",
       "      <td>1.857200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8250</td>\n",
       "      <td>1.912900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8260</td>\n",
       "      <td>2.142200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8270</td>\n",
       "      <td>2.007800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8280</td>\n",
       "      <td>1.872500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8290</td>\n",
       "      <td>1.968000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8300</td>\n",
       "      <td>1.857500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8310</td>\n",
       "      <td>2.121700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8320</td>\n",
       "      <td>2.084500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8330</td>\n",
       "      <td>1.946900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8340</td>\n",
       "      <td>1.921500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8350</td>\n",
       "      <td>2.005300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8360</td>\n",
       "      <td>1.961400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8370</td>\n",
       "      <td>1.865800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8380</td>\n",
       "      <td>1.999000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8390</td>\n",
       "      <td>1.904400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8400</td>\n",
       "      <td>1.911100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8410</td>\n",
       "      <td>2.013300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8420</td>\n",
       "      <td>1.989900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8430</td>\n",
       "      <td>1.854900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8440</td>\n",
       "      <td>2.008600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8450</td>\n",
       "      <td>1.786600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8460</td>\n",
       "      <td>2.077300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8470</td>\n",
       "      <td>1.981800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8480</td>\n",
       "      <td>1.985600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8490</td>\n",
       "      <td>2.018800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8500</td>\n",
       "      <td>1.958900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8510</td>\n",
       "      <td>1.835200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8520</td>\n",
       "      <td>1.963700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8530</td>\n",
       "      <td>1.828000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8540</td>\n",
       "      <td>1.848900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8550</td>\n",
       "      <td>1.951500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8560</td>\n",
       "      <td>2.076300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8570</td>\n",
       "      <td>1.899600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8580</td>\n",
       "      <td>1.931000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8590</td>\n",
       "      <td>1.894300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8600</td>\n",
       "      <td>1.894400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8610</td>\n",
       "      <td>1.948900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8620</td>\n",
       "      <td>1.960000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8630</td>\n",
       "      <td>2.125200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8640</td>\n",
       "      <td>2.028100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8650</td>\n",
       "      <td>1.911100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8660</td>\n",
       "      <td>1.973100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8670</td>\n",
       "      <td>1.948800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8680</td>\n",
       "      <td>1.967100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8690</td>\n",
       "      <td>1.951000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8700</td>\n",
       "      <td>2.031900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8710</td>\n",
       "      <td>2.019300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8720</td>\n",
       "      <td>1.920700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8730</td>\n",
       "      <td>1.812100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8740</td>\n",
       "      <td>1.766200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8750</td>\n",
       "      <td>1.936000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8760</td>\n",
       "      <td>1.857400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8770</td>\n",
       "      <td>2.114200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8780</td>\n",
       "      <td>2.019000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8790</td>\n",
       "      <td>1.985800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8800</td>\n",
       "      <td>2.035200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8810</td>\n",
       "      <td>2.053000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8820</td>\n",
       "      <td>2.055400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8830</td>\n",
       "      <td>1.827200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8840</td>\n",
       "      <td>1.976700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8850</td>\n",
       "      <td>2.039800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8860</td>\n",
       "      <td>1.992800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8870</td>\n",
       "      <td>1.835300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8880</td>\n",
       "      <td>1.922100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8890</td>\n",
       "      <td>2.070600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8900</td>\n",
       "      <td>1.902000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8910</td>\n",
       "      <td>2.067600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8920</td>\n",
       "      <td>2.017500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8930</td>\n",
       "      <td>1.845000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8940</td>\n",
       "      <td>2.041500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8950</td>\n",
       "      <td>1.723000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8960</td>\n",
       "      <td>1.944800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8970</td>\n",
       "      <td>2.052900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8980</td>\n",
       "      <td>2.020700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8990</td>\n",
       "      <td>2.087200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9000</td>\n",
       "      <td>2.082300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9010</td>\n",
       "      <td>1.920000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9020</td>\n",
       "      <td>2.020600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9030</td>\n",
       "      <td>2.062700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9040</td>\n",
       "      <td>2.084400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9050</td>\n",
       "      <td>1.791700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9060</td>\n",
       "      <td>1.801700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9070</td>\n",
       "      <td>2.070000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9080</td>\n",
       "      <td>1.870600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9090</td>\n",
       "      <td>1.812200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9100</td>\n",
       "      <td>2.057200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9110</td>\n",
       "      <td>1.905900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9120</td>\n",
       "      <td>1.900300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9130</td>\n",
       "      <td>1.760900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9140</td>\n",
       "      <td>1.866300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9150</td>\n",
       "      <td>1.902300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9160</td>\n",
       "      <td>1.884300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9170</td>\n",
       "      <td>1.847900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9180</td>\n",
       "      <td>1.857000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9190</td>\n",
       "      <td>1.964900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9200</td>\n",
       "      <td>1.904900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9210</td>\n",
       "      <td>1.925000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9220</td>\n",
       "      <td>1.932500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9230</td>\n",
       "      <td>1.810200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9240</td>\n",
       "      <td>2.052500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9250</td>\n",
       "      <td>1.939800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9260</td>\n",
       "      <td>1.951700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9270</td>\n",
       "      <td>2.097300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9280</td>\n",
       "      <td>2.009600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9290</td>\n",
       "      <td>1.806100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9300</td>\n",
       "      <td>1.980100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9310</td>\n",
       "      <td>2.091500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9320</td>\n",
       "      <td>2.030100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9330</td>\n",
       "      <td>2.035200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9340</td>\n",
       "      <td>1.862000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9350</td>\n",
       "      <td>1.838800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9360</td>\n",
       "      <td>1.963200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9370</td>\n",
       "      <td>2.072200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9380</td>\n",
       "      <td>1.973400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9390</td>\n",
       "      <td>2.023800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9400</td>\n",
       "      <td>1.959500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9410</td>\n",
       "      <td>1.909100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9420</td>\n",
       "      <td>1.797600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9430</td>\n",
       "      <td>1.951700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9440</td>\n",
       "      <td>1.833100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9450</td>\n",
       "      <td>1.793700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9460</td>\n",
       "      <td>2.020300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9470</td>\n",
       "      <td>1.773700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9480</td>\n",
       "      <td>1.802100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9490</td>\n",
       "      <td>1.949900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9500</td>\n",
       "      <td>1.845300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9510</td>\n",
       "      <td>2.022600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9520</td>\n",
       "      <td>1.953800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9530</td>\n",
       "      <td>1.865400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9540</td>\n",
       "      <td>1.938200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9550</td>\n",
       "      <td>1.913300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9560</td>\n",
       "      <td>2.039800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9570</td>\n",
       "      <td>1.980200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9580</td>\n",
       "      <td>1.997200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9590</td>\n",
       "      <td>1.911700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9600</td>\n",
       "      <td>1.927800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9610</td>\n",
       "      <td>2.065300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9620</td>\n",
       "      <td>1.983000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9630</td>\n",
       "      <td>2.013200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9640</td>\n",
       "      <td>2.002700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9650</td>\n",
       "      <td>2.116800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9660</td>\n",
       "      <td>1.864100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9670</td>\n",
       "      <td>1.909000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9680</td>\n",
       "      <td>1.964000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9690</td>\n",
       "      <td>1.933600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9700</td>\n",
       "      <td>1.924800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9710</td>\n",
       "      <td>1.924700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9720</td>\n",
       "      <td>2.014700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9730</td>\n",
       "      <td>1.896200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9740</td>\n",
       "      <td>1.849900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9750</td>\n",
       "      <td>1.887400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9760</td>\n",
       "      <td>1.907300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9770</td>\n",
       "      <td>2.060700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9780</td>\n",
       "      <td>1.995800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9790</td>\n",
       "      <td>1.823200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9800</td>\n",
       "      <td>1.872400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9810</td>\n",
       "      <td>1.982400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9820</td>\n",
       "      <td>1.945500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9830</td>\n",
       "      <td>2.111900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9840</td>\n",
       "      <td>1.960600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9850</td>\n",
       "      <td>1.981300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9860</td>\n",
       "      <td>2.003100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9870</td>\n",
       "      <td>1.932800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9880</td>\n",
       "      <td>1.945500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9890</td>\n",
       "      <td>1.797000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9900</td>\n",
       "      <td>2.155300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9910</td>\n",
       "      <td>1.974900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9920</td>\n",
       "      <td>2.044000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9930</td>\n",
       "      <td>2.017200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9940</td>\n",
       "      <td>1.984400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9950</td>\n",
       "      <td>1.958300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9960</td>\n",
       "      <td>1.950300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9970</td>\n",
       "      <td>1.905200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9980</td>\n",
       "      <td>2.018500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9990</td>\n",
       "      <td>1.899100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>10000</td>\n",
       "      <td>2.008100</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table><p>"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Cell 8: Start fine-tuning\n",
    "trainer.train()\n",
    "trainer.save_model(\"./llama3-syrian-finetuned\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "1d643580-d2e0-4c5c-bd8d-af3fb669b097",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "79e1cb63e2f346379c522894b3f63cd8",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Loading checkpoint shards:   0%|          | 0/2 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Device set to use cuda:0\n"
     ]
    }
   ],
   "source": [
    "# Cell 9: Load fine-tuned model for inference\n",
    "from transformers import pipeline\n",
    "\n",
    "model = AutoModelForCausalLM.from_pretrained(\"./llama3-syrian-finetuned\", device_map=\"auto\")\n",
    "tokenizer = AutoTokenizer.from_pretrained(model_name, use_fast=False)\n",
    "if tokenizer.pad_token is None:\n",
    "    tokenizer.pad_token = tokenizer.eos_token\n",
    "\n",
    "generator = pipeline(\"text-generation\", model=model, tokenizer=tokenizer, max_new_tokens=50)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "0191c977-6eb4-4662-8aa7-eb7b7623cb75",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "You seem to be using the pipelines sequentially on GPU. In order to maximize efficiency please use a dataset\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ENG -> DA: ماذا يعمل هذا المثقرف؟?? \n",
      "\n",
      "Note: Please keep in mind that translating to Syrian Arabic may not be the same as translating to Modern Standard Arabic, and may be more informal or dialectical.\n",
      "DA -> MSA: بالغابة؟ يبدو لنا. تختلف الأشعة. بالغابة. يبدو لنا. تختلف الأشعة. بالغابة؟ يبدو لنا. تختلف الأشعة\n",
      "MSA -> ENG: What will you do next?\n"
     ]
    }
   ],
   "source": [
    "# ENG -> DA\n",
    "prompt = \"Instruction: Translate the following sentence to Syrian Arabic.\\nInput:What's that idiot doing??\\nOutput:\"\n",
    "output = generator(prompt)\n",
    "print(\"ENG -> DA:\", output[0][\"generated_text\"].split(\"Output:\")[-1].strip())\n",
    "\n",
    "# DA -> MSA\n",
    "prompt = \"Instruction: Translate the following sentence to MSA.\\nInput: بدك تضل بالغابة؟\\nOutput:\"\n",
    "output = generator(prompt)\n",
    "print(\"DA -> MSA:\", output[0][\"generated_text\"].split(\"Output:\")[-1].strip())\n",
    "\n",
    "# MSA -> ENG\n",
    "prompt = \"Instruction: Translate the following sentence to English.\\nInput:شو رح نعمل بعدين\\nOutput:\"\n",
    "output = generator(prompt)\n",
    "print(\"MSA -> ENG:\", output[0][\"generated_text\"].split(\"Output:\")[-1].strip())\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "801d1624-50c6-462f-b4a5-9ea74e1d6f87",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "`torch_dtype` is deprecated! Use `dtype` instead!\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "324f42a318a24e45adce0c73524f12fb",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Loading checkpoint shards:   0%|          | 0/2 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "('./uflh_finetunedmodel/tokenizer_config.json',\n",
       " './uflh_finetunedmodel/special_tokens_map.json',\n",
       " './uflh_finetunedmodel/chat_template.jinja',\n",
       " './uflh_finetunedmodel/tokenizer.json')"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import torch\n",
    "from transformers import AutoModelForCausalLM, AutoTokenizer\n",
    "from peft import PeftModel\n",
    "\n",
    "base_model_id = \"meta-llama/Llama-3.2-3B-Instruct\"\n",
    "lora_path = \"./llama3-syrian-finetuned\"\n",
    "merged_output_path = \"./uflh_finetunedmodel\"\n",
    "\n",
    "# Load base model\n",
    "base_model = AutoModelForCausalLM.from_pretrained(\n",
    "    base_model_id,\n",
    "    torch_dtype=torch.float16,\n",
    "    device_map=\"auto\"\n",
    ")\n",
    "\n",
    "# Load LoRA adapter\n",
    "model = PeftModel.from_pretrained(base_model, lora_path)\n",
    "\n",
    "# Merge LoRA weights into base model\n",
    "model = model.merge_and_unload()\n",
    "\n",
    "# Save merged model\n",
    "model.save_pretrained(merged_output_path, safe_serialization=True)\n",
    "\n",
    "# Save tokenizer\n",
    "tokenizer = AutoTokenizer.from_pretrained(lora_path)\n",
    "tokenizer.save_pretrained(merged_output_path)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ccf0db7b-170d-4e8b-ad1b-51e4a1b6432d",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d5d0325f-c499-4959-b0ea-4f005d1303ae",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> AMIYAmaastricht/fine-tuning/jaisUFAL.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "3779fa7c-e543-46b0-8636-8c98d68119dd",
   "metadata": {},
   "outputs": [],
   "source": [
    "from huggingface_hub import login\n",
    "login()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9b00efa6-fb16-4108-bfcd-cdaef02b9fc3",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "ca29382340634e45bbe48cfc9ee944eb",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Map:   0%|          | 0/229140 [00:00<?, ? examples/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "8939a17da1c640529c278e616f1dc91a",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Map:   0%|          | 0/12060 [00:00<?, ? examples/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "`torch_dtype` is deprecated! Use `dtype` instead!\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "3e9f9831dede41ec91802afa49a866b4",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Loading weights:   0%|          | 0/516 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "warmup_ratio is deprecated and will be removed in v5.2. Use `warmup_steps` instead.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "trainable params: 13,631,488 || all params: 8,104,032,768 || trainable%: 0.1682\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "\n",
       "    <div>\n",
       "      \n",
       "      <progress value='18835' max='28644' style='width:300px; height:20px; vertical-align: middle;'></progress>\n",
       "      [18835/28644 7:21:26 < 3:49:55, 0.71 it/s, Epoch 1.32/2]\n",
       "    </div>\n",
       "    <table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       " <tr style=\"text-align: left;\">\n",
       "      <th>Step</th>\n",
       "      <th>Training Loss</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <td>500</td>\n",
       "      <td>2.150719</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1000</td>\n",
       "      <td>1.188321</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1500</td>\n",
       "      <td>1.126095</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2000</td>\n",
       "      <td>1.137768</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2500</td>\n",
       "      <td>1.111035</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3000</td>\n",
       "      <td>1.109905</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3500</td>\n",
       "      <td>1.093081</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4000</td>\n",
       "      <td>1.098479</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4500</td>\n",
       "      <td>1.087513</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5000</td>\n",
       "      <td>1.098690</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5500</td>\n",
       "      <td>1.076106</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6000</td>\n",
       "      <td>1.090475</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6500</td>\n",
       "      <td>1.082324</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7000</td>\n",
       "      <td>1.078604</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7500</td>\n",
       "      <td>1.072207</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8000</td>\n",
       "      <td>1.074346</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8500</td>\n",
       "      <td>1.072496</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9000</td>\n",
       "      <td>1.092245</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9500</td>\n",
       "      <td>1.079800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>10000</td>\n",
       "      <td>1.088366</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>10500</td>\n",
       "      <td>1.079178</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>11000</td>\n",
       "      <td>1.079979</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>11500</td>\n",
       "      <td>1.088752</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>12000</td>\n",
       "      <td>1.073974</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>12500</td>\n",
       "      <td>1.097027</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>13000</td>\n",
       "      <td>1.096232</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>13500</td>\n",
       "      <td>1.075264</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>14000</td>\n",
       "      <td>1.075425</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>14500</td>\n",
       "      <td>1.063054</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>15000</td>\n",
       "      <td>1.060571</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>15500</td>\n",
       "      <td>1.066206</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>16000</td>\n",
       "      <td>1.067865</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>16500</td>\n",
       "      <td>1.057588</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>17000</td>\n",
       "      <td>1.066891</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>17500</td>\n",
       "      <td>1.055140</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>18000</td>\n",
       "      <td>1.072998</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>18500</td>\n",
       "      <td>1.064549</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table><p>"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import torch\n",
    "from datasets import Dataset\n",
    "from transformers import (\n",
    "    AutoTokenizer,\n",
    "    AutoModelForCausalLM,\n",
    "    Trainer,\n",
    "    TrainingArguments\n",
    ")\n",
    "from peft import LoraConfig, get_peft_model\n",
    "\n",
    "# ----------------------------\n",
    "# Load UFAL dataset\n",
    "# ----------------------------\n",
    "eng_file = \"ufal_dataset/ufal-nla-v1.eng\"\n",
    "da_file  = \"ufal_dataset/ufal-nla-v1.apc\"\n",
    "\n",
    "with open(eng_file, encoding=\"utf-8\") as f:\n",
    "    eng_sents = [l.strip() for l in f if l.strip()]\n",
    "\n",
    "with open(da_file, encoding=\"utf-8\") as f:\n",
    "    da_sents = [l.strip() for l in f if l.strip()]\n",
    "\n",
    "assert len(eng_sents) == len(da_sents)\n",
    "\n",
    "prompts, completions = [], []\n",
    "\n",
    "for eng, da in zip(eng_sents, da_sents):\n",
    "    prompts.append(\n",
    "        \"Translate the following English sentence into Syrian Arabic:\\n\"\n",
    "        + eng + \"\\n\"\n",
    "    )\n",
    "    completions.append(\" \" + da)\n",
    "\n",
    "    prompts.append(\n",
    "        \"Translate the following Syrian Arabic sentence into English:\\n\"\n",
    "        + da + \"\\n\"\n",
    "    )\n",
    "    completions.append(\" \" + eng)\n",
    "\n",
    "dataset = Dataset.from_dict({\n",
    "    \"prompt\": prompts,\n",
    "    \"completion\": completions\n",
    "})\n",
    "\n",
    "dataset = dataset.train_test_split(test_size=0.05, seed=42)\n",
    "\n",
    "# ----------------------------\n",
    "# Tokenizer\n",
    "# ----------------------------\n",
    "model_name = \"inceptionai/Jais-2-8B-Chat\"\n",
    "\n",
    "tokenizer = AutoTokenizer.from_pretrained(\n",
    "    model_name,\n",
    "    use_fast=False,\n",
    "    trust_remote_code=True\n",
    ")\n",
    "\n",
    "if tokenizer.pad_token is None:\n",
    "    tokenizer.pad_token = tokenizer.eos_token\n",
    "\n",
    "MAX_LEN = 512\n",
    "\n",
    "# ----------------------------\n",
    "# Tokenization with prompt masking\n",
    "# ----------------------------\n",
    "def tokenize_fn(batch):\n",
    "    input_ids, labels, attention_masks = [], [], []\n",
    "\n",
    "    for p, c in zip(batch[\"prompt\"], batch[\"completion\"]):\n",
    "        full_text = p + c\n",
    "\n",
    "        tok_full = tokenizer(\n",
    "            full_text,\n",
    "            truncation=True,\n",
    "            max_length=MAX_LEN\n",
    "        )\n",
    "\n",
    "        tok_prompt = tokenizer(\n",
    "            p,\n",
    "            truncation=True,\n",
    "            max_length=MAX_LEN\n",
    "        )\n",
    "\n",
    "        ids = tok_full[\"input_ids\"]\n",
    "        prompt_len = len(tok_prompt[\"input_ids\"])\n",
    "\n",
    "        lbls = [-100] * prompt_len + ids[prompt_len:]\n",
    "        lbls = lbls[:MAX_LEN]\n",
    "\n",
    "        input_ids.append(ids)\n",
    "        labels.append(lbls)\n",
    "        attention_masks.append([1] * len(ids))\n",
    "\n",
    "    return {\n",
    "        \"input_ids\": input_ids,\n",
    "        \"labels\": labels,\n",
    "        \"attention_mask\": attention_masks\n",
    "    }\n",
    "\n",
    "tokenized = dataset.map(\n",
    "    tokenize_fn,\n",
    "    batched=True,\n",
    "    remove_columns=dataset[\"train\"].column_names\n",
    ")\n",
    "\n",
    "# ----------------------------\n",
    "# Model\n",
    "# ----------------------------\n",
    "model = AutoModelForCausalLM.from_pretrained(\n",
    "    model_name,\n",
    "    device_map=\"auto\",\n",
    "    torch_dtype=torch.bfloat16,  # USE BF16\n",
    "    trust_remote_code=True\n",
    ")\n",
    "\n",
    "model.gradient_checkpointing_enable()\n",
    "model.config.use_cache = False\n",
    "model.config.pad_token_id = tokenizer.pad_token_id\n",
    "\n",
    "# ----------------------------\n",
    "# LoRA\n",
    "# ----------------------------\n",
    "lora_config = LoraConfig(\n",
    "    r=32,\n",
    "    lora_alpha=32,\n",
    "    target_modules=[\"q_proj\", \"v_proj\"],\n",
    "    lora_dropout=0.05,\n",
    "    bias=\"none\",\n",
    "    task_type=\"CAUSAL_LM\"\n",
    ")\n",
    "\n",
    "model = get_peft_model(model, lora_config)\n",
    "model.print_trainable_parameters()\n",
    "from transformers import DataCollatorForSeq2Seq\n",
    "\n",
    "data_collator = DataCollatorForSeq2Seq(\n",
    "    tokenizer=tokenizer,\n",
    "    model=model,\n",
    "    padding=True,\n",
    "    label_pad_token_id=-100\n",
    ")\n",
    "\n",
    "# ----------------------------\n",
    "# Training arguments (FAST + SAFE)\n",
    "# ----------------------------\n",
    "training_args = TrainingArguments(\n",
    "    output_dir=\"./JAIS_SYR_LORA\",\n",
    "    per_device_train_batch_size=2,\n",
    "    gradient_accumulation_steps=8,     # effective batch = 16\n",
    "    learning_rate=3e-5,\n",
    "    warmup_ratio=0.03,\n",
    "    max_grad_norm=1.0,\n",
    "    num_train_epochs=2,               # enough for 120k\n",
    "    bf16=True,\n",
    "    fp16=False,\n",
    "    logging_steps=500,\n",
    "    save_steps=2000,\n",
    "    save_total_limit=3,\n",
    "    report_to=\"none\"\n",
    ")\n",
    "\n",
    "# ----------------------------\n",
    "# Trainer\n",
    "# ----------------------------\n",
    "trainer = Trainer(\n",
    "    model=model,\n",
    "    args=training_args,\n",
    "    train_dataset=tokenized[\"train\"],\n",
    "    data_collator=data_collator\n",
    ")\n",
    "\n",
    "trainer.train()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a99f6861-95ed-4544-b801-08bdaeee026d",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f12b8748-3714-45af-8acc-adc3c3ed5253",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "4b1df5ef-9b09-4163-ba0a-09e6fb87546d",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "`torch_dtype` is deprecated! Use `dtype` instead!\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "6988b77cdfb14beba0a0b4a89180682c",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Loading weights:   0%|          | 0/516 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "d605b53fa12743918770d16644bbd197",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Writing model shards:   0%|          | 0/1 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Merged model saved to ./JAIS_SYR_LOR_Amerged_UH\n"
     ]
    }
   ],
   "source": [
    "from transformers import AutoTokenizer, AutoModelForCausalLM\n",
    "from peft import PeftModel, PeftConfig\n",
    "import torch\n",
    "\n",
    "# Paths\n",
    "base_model_name = \"inceptionai/Jais-2-8B-Chat\"\n",
    "lora_model_path = \"./JAIS_SYR_LORA/checkpoint-18000\"\n",
    "merged_model_path = \"./JAIS_SYR_LOR_Amerged_UH\"\n",
    "\n",
    "# Load tokenizer\n",
    "tokenizer = AutoTokenizer.from_pretrained(base_model_name)\n",
    "\n",
    "# Load base model\n",
    "model = AutoModelForCausalLM.from_pretrained(\n",
    "    base_model_name,\n",
    "    device_map=\"auto\",\n",
    "    torch_dtype=torch.float16\n",
    ")\n",
    "\n",
    "# Load LoRA adapter\n",
    "model = PeftModel.from_pretrained(model, lora_model_path)\n",
    "\n",
    "# Merge LoRA weights into the base model\n",
    "model = model.merge_and_unload()  # This merges LoRA into base\n",
    "\n",
    "# Save merged model\n",
    "model.save_pretrained(merged_model_path)\n",
    "tokenizer.save_pretrained(merged_model_path)\n",
    "\n",
    "print(f\"Merged model saved to {merged_model_path}\")\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d8620a1c-3894-474f-a067-e2bd718430de",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> AMIYAmaastricht/fine-tuning/jans.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "3779fa7c-e543-46b0-8636-8c98d68119dd",
   "metadata": {},
   "outputs": [],
   "source": [
    "from huggingface_hub import login\n",
    "login()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "ad3cd6cc-69b8-42cc-8c94-fa51591aab96",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'text': ' قامت على طاولتها واخدت الشنته وطلعت مع الكفتيريا '}\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "`torch_dtype` is deprecated! Use `dtype` instead!\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "5798496cd5784ad99134b7f1ac25b3fc",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Loading weights:   0%|          | 0/516 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "trainable params: 13,631,488 || all params: 8,104,032,768 || trainable%: 0.1682\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "\n",
       "    <div>\n",
       "      \n",
       "      <progress value='31420' max='31420' style='width:300px; height:20px; vertical-align: middle;'></progress>\n",
       "      [31420/31420 5:57:50, Epoch 5/5]\n",
       "    </div>\n",
       "    <table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       " <tr style=\"text-align: left;\">\n",
       "      <th>Step</th>\n",
       "      <th>Training Loss</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <td>1000</td>\n",
       "      <td>4.161125</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2000</td>\n",
       "      <td>4.012741</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3000</td>\n",
       "      <td>3.975683</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4000</td>\n",
       "      <td>3.977680</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5000</td>\n",
       "      <td>3.960481</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>6000</td>\n",
       "      <td>3.909337</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>7000</td>\n",
       "      <td>3.816260</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>8000</td>\n",
       "      <td>3.732203</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>9000</td>\n",
       "      <td>3.749809</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>10000</td>\n",
       "      <td>3.728605</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>11000</td>\n",
       "      <td>3.723480</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>12000</td>\n",
       "      <td>3.713988</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>13000</td>\n",
       "      <td>3.601274</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>14000</td>\n",
       "      <td>3.506740</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>15000</td>\n",
       "      <td>3.501936</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>16000</td>\n",
       "      <td>3.475033</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>17000</td>\n",
       "      <td>3.485217</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>18000</td>\n",
       "      <td>3.500066</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>19000</td>\n",
       "      <td>3.457536</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>20000</td>\n",
       "      <td>3.252253</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>21000</td>\n",
       "      <td>3.262535</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>22000</td>\n",
       "      <td>3.246125</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>23000</td>\n",
       "      <td>3.249172</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>24000</td>\n",
       "      <td>3.267314</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>25000</td>\n",
       "      <td>3.244525</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>26000</td>\n",
       "      <td>3.074193</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>27000</td>\n",
       "      <td>3.044245</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>28000</td>\n",
       "      <td>3.053060</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>29000</td>\n",
       "      <td>3.030705</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>30000</td>\n",
       "      <td>3.054619</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>31000</td>\n",
       "      <td>3.067954</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table><p>"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "TrainOutput(global_step=31420, training_loss=3.504646640245813, metrics={'train_runtime': 21471.8192, 'train_samples_per_second': 5.853, 'train_steps_per_second': 1.463, 'total_flos': 1.2420011937755136e+17, 'train_loss': 3.504646640245813, 'epoch': 5.0})"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from datasets import load_dataset\n",
    "from transformers import AutoModelForCausalLM, AutoTokenizer\n",
    "from peft import LoraConfig, get_peft_model\n",
    "from transformers import Trainer, TrainingArguments\n",
    "import torch\n",
    "\n",
    "# ----------------------------\n",
    "# Load dataset\n",
    "# ----------------------------\n",
    "dataset = load_dataset(\"text\", data_files={\"train\": \"syrian.txt\"})\n",
    "print(dataset[\"train\"][0])\n",
    "\n",
    "# ----------------------------\n",
    "# Model & tokenizer (JAIS)\n",
    "# ----------------------------\n",
    "model_name = \"inceptionai/Jais-2-8B-Chat\"\n",
    "\n",
    "tokenizer = AutoTokenizer.from_pretrained(\n",
    "    model_name,\n",
    "    trust_remote_code=True\n",
    ")\n",
    "\n",
    "# JAIS does not always define pad_token\n",
    "if tokenizer.pad_token is None:\n",
    "    tokenizer.pad_token = tokenizer.eos_token\n",
    "\n",
    "model = AutoModelForCausalLM.from_pretrained(\n",
    "    model_name,\n",
    "    device_map=\"auto\",\n",
    "    torch_dtype=torch.float16,\n",
    "    trust_remote_code=True\n",
    ")\n",
    "\n",
    "# For training\n",
    "model.gradient_checkpointing_enable()\n",
    "model.config.use_cache = False\n",
    "\n",
    "model.config.pad_token_id = tokenizer.pad_token_id\n",
    "\n",
    "# ----------------------------\n",
    "# Tokenization\n",
    "# ----------------------------\n",
    "def tokenize_and_add_labels(examples):\n",
    "    tokenized = tokenizer(\n",
    "        examples[\"text\"],\n",
    "        truncation=True,\n",
    "        max_length=512,\n",
    "        padding=False\n",
    "    )\n",
    "    tokenized[\"labels\"] = tokenized[\"input_ids\"].copy()\n",
    "    return tokenized\n",
    "\n",
    "tokenized_dataset = dataset.map(\n",
    "    tokenize_and_add_labels,\n",
    "    batched=True,\n",
    "    remove_columns=dataset[\"train\"].column_names\n",
    ")\n",
    "\n",
    "# ----------------------------\n",
    "# LoRA configuration\n",
    "# ----------------------------\n",
    "lora_config = LoraConfig(\n",
    "    r=32,\n",
    "    lora_alpha=32,\n",
    "    target_modules=[\"q_proj\", \"v_proj\"],\n",
    "    lora_dropout=0.05,\n",
    "    bias=\"none\",\n",
    "    task_type=\"CAUSAL_LM\"\n",
    ")\n",
    "\n",
    "model = get_peft_model(model, lora_config)\n",
    "model.print_trainable_parameters()\n",
    "\n",
    "# ----------------------------\n",
    "# Training arguments\n",
    "# ----------------------------\n",
    "training_args = TrainingArguments(\n",
    "    output_dir=\"./syrian_dialect_jais_lora\",\n",
    "    per_device_train_batch_size=1,\n",
    "    gradient_accumulation_steps=4,\n",
    "    learning_rate=2e-4,\n",
    "    num_train_epochs=5,\n",
    "    logging_steps=1000,\n",
    "    save_strategy=\"steps\",\n",
    "    save_steps=2000,\n",
    "    fp16=True,\n",
    "    save_total_limit=2,\n",
    "    report_to=\"none\"\n",
    ")\n",
    "\n",
    "# ----------------------------\n",
    "# Trainer\n",
    "# ----------------------------\n",
    "trainer = Trainer(\n",
    "    model=model,\n",
    "    args=training_args,\n",
    "    train_dataset=tokenized_dataset[\"train\"]\n",
    ")\n",
    "\n",
    "trainer.train()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "0bc6480f-c065-430e-80ef-373e8e58f787",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "`torch_dtype` is deprecated! Use `dtype` instead!\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "945df5b399d14649b1f633bb23ab647e",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Loading weights:   0%|          | 0/516 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "057132b19fb6452b96877a502434da3e",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Writing model shards:   0%|          | 0/1 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "('./jansSyrianCou/tokenizer_config.json', './jansSyrianCou/added_tokens.json')"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import torch\n",
    "from transformers import AutoModelForCausalLM, AutoTokenizer\n",
    "from peft import PeftModel\n",
    "\n",
    "base_model_id = \"inceptionai/Jais-2-8B-Chat\"\n",
    "lora_path = \"./syrian_dialect_jais_lora/checkpoint-31420\"\n",
    "merged_output_path = \"./jansSyrianCou\"\n",
    "\n",
    "# Load base model\n",
    "base_model = AutoModelForCausalLM.from_pretrained(\n",
    "    base_model_id,\n",
    "    torch_dtype=torch.float16,\n",
    "    device_map=\"auto\"\n",
    ")\n",
    "\n",
    "# Load LoRA adapter\n",
    "model = PeftModel.from_pretrained(base_model, lora_path)\n",
    "\n",
    "# Merge LoRA weights into base model\n",
    "model = model.merge_and_unload()\n",
    "\n",
    "# Save merged model\n",
    "model.save_pretrained(merged_output_path, safe_serialization=True)\n",
    "\n",
    "# Save tokenizer\n",
    "tokenizer = AutoTokenizer.from_pretrained(lora_path)\n",
    "tokenizer.save_pretrained(merged_output_path)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "6b5d99ac-d9be-4a60-afc6-c7b6778d1f33",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "`torch_dtype` is deprecated! Use `dtype` instead!\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "51118402824040819607f4aeebc6493f",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Loading weights:   0%|          | 0/516 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Model Output ===\n",
      "Hello! Can you tell me a fun fact about space?t זp君?ᵈt זp君?ᵈt זp君?ᵈt זp君?ᵈt זp君?ᵈt זp君?ᵈt זp君?ᵈt זp君?ᵈt זp君?ᵈt זp君?ᵈt זp君?ᵈt זp君?ᵈt זp君?ᵈt זp君?ᵈt זp君?ᵈt זp君?ᵈt זp君?ᵈt זp君?ᵈt זp君?ᵈt זp君?ᵈt זp君?ᵈt זp君?ᵈt זp君?ᵈt זp君?ᵈt זp君?ᵈt זp君?ᵈt זp君?ᵈt זp君?ᵈt זp\n"
     ]
    }
   ],
   "source": [
    "import torch\n",
    "from transformers import AutoModelForCausalLM, AutoTokenizer\n",
    "\n",
    "# Path to merged model\n",
    "model_path = \"./jansSyrianCou\"\n",
    "\n",
    "# Load tokenizer\n",
    "tokenizer = AutoTokenizer.from_pretrained(model_path)\n",
    "\n",
    "# Load merged model\n",
    "model = AutoModelForCausalLM.from_pretrained(\n",
    "    model_path,\n",
    "    torch_dtype=torch.float16,\n",
    "    device_map=\"cuda\"\n",
    ")\n",
    "\n",
    "model.eval()\n",
    "\n",
    "# Test prompt (Syrian dialect example)\n",
    "prompt = \"Hello! Can you tell me a fun fact about space?\"\n",
    "\n",
    "# Tokenize\n",
    "inputs = tokenizer(\n",
    "    prompt,\n",
    "    return_tensors=\"pt\"\n",
    ").to(model.device)\n",
    "\n",
    "# Generate\n",
    "with torch.no_grad():\n",
    "    output_ids = model.generate(\n",
    "        **inputs,\n",
    "        max_new_tokens=200,\n",
    "        do_sample=True,\n",
    "        temperature=0.7,\n",
    "        top_p=0.9,\n",
    "        repetition_penalty=1.1,\n",
    "        eos_token_id=tokenizer.eos_token_id\n",
    "    )\n",
    "\n",
    "# Decode\n",
    "output_text = tokenizer.decode(\n",
    "    output_ids[0],\n",
    "    skip_special_tokens=True\n",
    ")\n",
    "\n",
    "print(\"=== Model Output ===\")\n",
    "print(output_text)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4b1df5ef-9b09-4163-ba0a-09e6fb87546d",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "`torch_dtype` is deprecated! Use `dtype` instead!\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "0baa595219094f6ebebae935cd1b8b45",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Loading weights:   0%|          | 0/516 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "ff58e7956ebd4acaa5c7f7e6e337aa33",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Writing model shards:   0%|          | 0/1 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Merged model saved to ./jais_2_8b_syrian_merged\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "14e98b8fd74f4833bb3e8c42552f0321",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Loading weights:   0%|          | 0/516 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Some parameters are on the meta device because they were offloaded to the cpu.\n",
      "Setting `pad_token_id` to `eos_token_id`:150024 for open-end generation.\n"
     ]
    }
   ],
   "source": [
    "from transformers import AutoTokenizer, AutoModelForCausalLM\n",
    "from peft import PeftModel, PeftConfig\n",
    "import torch\n",
    "\n",
    "# Paths\n",
    "base_model_name = \"inceptionai/Jais-2-8B-Chat\"\n",
    "lora_model_path = \"./syrian_dialect_jais_lora/checkpoint-31420\"\n",
    "merged_model_path = \"./jais_2_8b_syrian_merged\"\n",
    "\n",
    "# Load tokenizer\n",
    "tokenizer = AutoTokenizer.from_pretrained(base_model_name)\n",
    "\n",
    "# Load base model\n",
    "model = AutoModelForCausalLM.from_pretrained(\n",
    "    base_model_name,\n",
    "    device_map=\"auto\",\n",
    "    torch_dtype=torch.float16\n",
    ")\n",
    "\n",
    "# Load LoRA adapter\n",
    "model = PeftModel.from_pretrained(model, lora_model_path)\n",
    "\n",
    "# Merge LoRA weights into the base model\n",
    "model = model.merge_and_unload()  # This merges LoRA into base\n",
    "\n",
    "# Save merged model\n",
    "model.save_pretrained(merged_model_path)\n",
    "tokenizer.save_pretrained(merged_model_path)\n",
    "\n",
    "print(f\"Merged model saved to {merged_model_path}\")\n",
    "\n",
    "# ===============================\n",
    "# Test the merged model\n",
    "# ===============================\n",
    "# Load the merged model\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "70fd3b85-324e-48fc-ab21-b08e5e9495ec",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "`torch_dtype` is deprecated! Use `dtype` instead!\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "a537818a090f451fbfae491af92aa140",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Loading weights:   0%|          | 0/516 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Setting `pad_token_id` to `eos_token_id`:150024 for open-end generation.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Model response: شو القصة شو هاد اديش صار معكن اديش صار معكن اديش صار معكن اديش صار معكن اديش صار معكن اديش صار معكن اديش صار معكن اديش صار معكن اديش صار معكن اديش صار معكن اديش صار معكن اديش صار معكن اديش صار معكن اديش صار معكن اديش صار معكن اديش صار معكن اديش صار معكن اديش صار معكن اديش صار معكن اديش صار معكن اديش صار معكن اديش صار معكن اديش صار معكن اديش صار معكن اديش صار معكن اديش صار معكن اديش صار معكن اديش صار معكن اديش صار معكن اديش صار\n"
     ]
    }
   ],
   "source": [
    "from transformers import AutoTokenizer, AutoModelForCausalLM\n",
    "import torch\n",
    "\n",
    "# Path to the merged model\n",
    "merged_model_path = \"./jais_2_8b_syrian_merged\"\n",
    "\n",
    "# Load tokenizer\n",
    "tokenizer = AutoTokenizer.from_pretrained(merged_model_path)\n",
    "\n",
    "# Load merged model\n",
    "model = AutoModelForCausalLM.from_pretrained(\n",
    "    merged_model_path,\n",
    "    device_map=\"auto\",\n",
    "    torch_dtype=torch.float16\n",
    ")\n",
    "\n",
    "# Test prompt\n",
    "prompt = \"شو القصة\"\n",
    "inputs = tokenizer(prompt, return_tensors=\"pt\").to(\"cuda\")\n",
    "\n",
    "# Remove token_type_ids if present\n",
    "if \"token_type_ids\" in inputs:\n",
    "    del inputs[\"token_type_ids\"]\n",
    "\n",
    "with torch.no_grad():\n",
    "    output_ids = model.generate(\n",
    "        **inputs,\n",
    "        max_new_tokens=150,\n",
    "        do_sample=True,\n",
    "        temperature=0.7\n",
    "    )\n",
    "\n",
    "response = tokenizer.decode(output_ids[0], skip_special_tokens=True)\n",
    "print(\"Model response:\", response)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d8620a1c-3894-474f-a067-e2bd718430de",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

